Probabilistic Object Tracking using a Range Camera

We address the problem of tracking the 6-DoF pose of an object while it is being manipulated by a human or a robot. We use a dynamic Bayesian network to perform inference and compute a posterior distribution over the current object pose. Depending on whether a robot or a human manipulates the object, we employ a process model with or without knowledge of control inputs. Observations are obtained from a range camera. As opposed to previous object tracking methods, we explicitly model self-occlusions and occlusions from the environment, e.g, the human or robotic hand. This leads to a strongly non-linear observation model and additional dependencies in the Bayesian network. We employ a Rao-Blackwellised particle filter to compute an estimate of the object pose at every time step. In a set of experiments, we demonstrate the ability of our method to accurately and robustly track the object pose in real-time while it is being manipulated by a human or a robot.

==> cumulative_gaussian.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      4816,        182]
NotebookOptionsPosition[      4164,        154]
NotebookOutlinePosition[      4503,        169]
CellTagsIndexPosition[      4460,        166]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox[
       RowBox[{"2", 
        SuperscriptBox["\[CapitalPi]\[Sigma]", "2"]}]]], 
     SuperscriptBox["E", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], "2"], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "\[Mu]"}], ")"}], "2"], 
        SuperscriptBox["\[Sigma]", "2"]]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"-", "Infinity"}], ",", 
      SubscriptBox["d", "i"]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        SuperscriptBox["\[Sigma]", "2"], "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Re", "[", "\[Sigma]", "]"}], ">", "0"}]}]}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.565162236402515*^9, 3.565162268867456*^9}, {
  3.565162334786283*^9, 3.565162528572692*^9}, {3.565162591202036*^9, 
  3.5651628256132298`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["\[Pi]"], " ", "\[Sigma]", " ", 
   RowBox[{"Erfc", "[", 
    FractionBox[
     RowBox[{"\[Mu]", "-", 
      SubscriptBox["d", "i"]}], 
     RowBox[{
      SqrtBox["2"], " ", "\[Sigma]"}]], "]"}]}], 
  RowBox[{"2", " ", 
   SqrtBox[
    SuperscriptBox["\[CapitalPi]\[Sigma]", "2"]]}]]], "Output",
 CellChangeTimes->{
  3.565162754997962*^9, {3.56516279683599*^9, 3.565162827185813*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox[
       RowBox[{"2", "\[CapitalPi]"}]]], 
     SuperscriptBox["E", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], "2"], 
       SuperscriptBox["x", "2"]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "Infinity"}], ",", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["d", "i"], "-", "\[Mu]"}], ")"}], "\[Sigma]"]}], "}"}], 
    ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        SuperscriptBox["\[Sigma]", "2"], "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Re", "[", "\[Sigma]", "]"}], ">", "0"}]}]}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.565162859328463*^9, 3.565162940530346*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"Erfc", "[", 
    FractionBox[
     RowBox[{"\[Mu]", "-", 
      SubscriptBox["d", "i"]}], 
     RowBox[{
      SqrtBox["2"], " ", "\[Sigma]"}]], "]"}]}], 
  RowBox[{"2", " ", 
   SqrtBox["\[CapitalPi]"]}]]], "Output",
 CellChangeTimes->{{3.565162898004047*^9, 3.565162943778563*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x", " ", "=", " ", "50."}]], "Input",
 CellChangeTimes->{{3.565163920569154*^9, 3.5651639660325317`*^9}, {
  3.565163996735736*^9, 3.565163997142851*^9}}],

Cell[BoxData["50.`"], "Output",
 CellChangeTimes->{{3.565163945623247*^9, 3.565163966926161*^9}, 
   3.565163998086544*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SqrtBox[
    RowBox[{"2", "\[CapitalPi]"}]]], 
  SuperscriptBox["E", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], "2"], 
    SuperscriptBox["x", "2"]}]]}]], "Input"],

Cell[BoxData[
 FractionBox["9.5803775216902514636503438427802816`12.857679757182948*^-544", 
  
  SqrtBox["\[CapitalPi]"]]], "Output",
 CellChangeTimes->{{3.565163947678873*^9, 3.565163969093606*^9}, 
   3.565163999629154*^9}]
}, Open  ]]
},
WindowSize->{1056, 699},
WindowMargins->{{Automatic, 21}, {Automatic, 311}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1039, 32, 75, "Input"],
Cell[1609, 56, 436, 14, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2082, 75, 873, 29, 62, "Input"],
Cell[2958, 106, 361, 12, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3356, 123, 178, 3, 32, "Input"],
Cell[3537, 128, 123, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3697, 135, 222, 9, 61, "Input"],
Cell[3922, 146, 226, 5, 55, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> depth_variance.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      6811,        233]
NotebookOptionsPosition[      5739,        191]
NotebookOutlinePosition[      6079,        206]
CellTagsIndexPosition[      6036,        203]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Depth mean and Variance", "Subtitle",
 CellChangeTimes->{{3.565082552361444*^9, 3.56508257808064*^9}, 
   3.565082798980865*^9, 3.565082834632704*^9}],

Cell["\<\
Variance of a pixel with no observation with respect to the considered mean \
depth\
\>", "Subsubtitle",
 CellChangeTimes->{{3.565082622281315*^9, 3.565082662808936*^9}, 
   3.565082798987372*^9, 3.565082834642291*^9}],

Cell[BoxData[
 RowBox[{"Clear", "[", "mean", "]"}]], "Input",
 CellChangeTimes->{{3.565027591923715*^9, 3.565027653775057*^9}, {
   3.5650277266325083`*^9, 3.565027743991066*^9}, {3.565082408419754*^9, 
   3.565082412299164*^9}, {3.5650824937801743`*^9, 3.565082495456118*^9}, 
   3.5650826058004293`*^9, 3.5650827989397593`*^9, 3.565082834604835*^9, {
   3.5650829572643967`*^9, 3.5650829920957403`*^9}, {3.5651739787092752`*^9, 
   3.565174019387527*^9}, {3.565174061313499*^9, 3.565174061954892*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mean", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"maxdepth", " ", "+", " ", "mindepth"}], ")"}], "/", "2"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.56517402216962*^9, 3.56517405337958*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "mean"}], ")"}], "^", "2"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"maxdepth", "-", "mindepth"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "mindepth", ",", "maxdepth"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.565027747468048*^9, 3.565027747487583*^9}, {
  3.565082798947329*^9, 3.565082841820156*^9}, {3.565082918272077*^9, 
  3.5650829434018784`*^9}, {3.565082984722743*^9, 3.565082988570979*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"maxdepth", "-", "mindepth"}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{{3.565027749118373*^9, 3.5650277699814053`*^9}, 
   3.5650829450361977`*^9, 3.5650829965508757`*^9, {3.565173997977936*^9, 
   3.5651740265195*^9}, 3.565174068537363*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Variance of a pixel with an observation with respect to the considered mean \
depth\
\>", "Subsubtitle",
 CellChangeTimes->{{3.56508268534587*^9, 3.565082698576239*^9}, 
   3.565082798967731*^9, 3.565082834620185*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"si", " ", "=", 
  RowBox[{"0.0000285", "*", "0.5", "*", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"di", "*", "100"}], ")"}], "^", "2"}], "/", "100", " ", 
    RowBox[{"(*", 
     RowBox[{
     "The", " ", "variance", " ", "in", " ", "depth", " ", "depends", " ", 
      "on", " ", "the", " ", "depth", " ", 
      RowBox[{"squared", " ", "[", "Khoshelham", "]"}]}], 
     "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.565083210936412*^9, 3.5650833119697104`*^9}, 
   3.565083809860619*^9}],

Cell[BoxData[
 RowBox[{"0.001425`", " ", 
  SuperscriptBox["di", "2"]}]], "Output",
 CellChangeTimes->{3.565083827048584*^9, 3.56508408885597*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"si", "^", "2"}]], "Input",
 CellChangeTimes->{{3.565084091420649*^9, 3.565084093272127*^9}}],

Cell[BoxData[
 RowBox[{"2.030625`*^-6", " ", 
  SuperscriptBox["di", "4"]}]], "Output",
 CellChangeTimes->{3.565084093902588*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"si", ",", "di"}], "]"}]], "Input",
 CellChangeTimes->{{3.565083316984951*^9, 3.5650833191330833`*^9}, {
   3.565083352035269*^9, 3.565083352486512*^9}, 3.565083823905839*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "mean"}], ")"}], "^", "2"}], 
     FractionBox["1", 
      RowBox[{
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]], " ", 
       SqrtBox[
        SuperscriptBox["si", "2"]]}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"di", "-", "d"}], ")"}], "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox["si", "2"]}]]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"si", "^", "2"}], "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Re", "[", "si", "]"}], ">", "0"}]}]}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.565083697000124*^9, 3.5650837659078417`*^9}, {
  3.565083816222389*^9, 3.5650838443651114`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"di", "-", "mean"}], ")"}], "2"], "+", 
  SuperscriptBox["si", "2"]}]], "Output",
 CellChangeTimes->{
  3.56508377335046*^9, {3.56508385060212*^9, 3.565083861182769*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["2.030625`*^-6"], "Input"],

Cell[BoxData["2.030625`*^-6"], "Output",
 CellChangeTimes->{3.565084125424293*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1247, 536},
WindowMargins->{{182, Automatic}, {Automatic, 337}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 156, 2, 53, "Subtitle"],
Cell[726, 26, 228, 5, 32, "Subsubtitle"],
Cell[957, 33, 503, 7, 32, "Input"],
Cell[1463, 42, 246, 7, 32, InheritFromParent],
Cell[CellGroupData[{
Cell[1734, 53, 615, 16, 32, "Input"],
Cell[2352, 71, 349, 8, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2738, 84, 227, 5, 32, "Subsubtitle"],
Cell[CellGroupData[{
Cell[2990, 93, 530, 14, 32, "Input"],
Cell[3523, 109, 146, 3, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3706, 117, 116, 2, 32, "Input"],
Cell[3825, 121, 129, 3, 33, "Output"]
}, Open  ]],
Cell[3969, 127, 223, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[4217, 135, 1077, 34, 75, "Input"],
Cell[5297, 171, 241, 7, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5575, 183, 39, 0, 32, "Input"],
Cell[5617, 185, 82, 1, 33, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> observation_model.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    318300,       5854]
NotebookOptionsPosition[    315233,       5761]
NotebookOutlinePosition[    315593,       5777]
CellTagsIndexPosition[    315550,       5774]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Observation Model", "Title",
 CellChangeTimes->{{3.571856071408617*^9, 3.571856074816189*^9}, 
   3.5718633422437277`*^9, {3.57186361760651*^9, 3.571863619412169*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "\[Sigma]", ",", "\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]", ",", "A", 
    ",", "M", ",", " ", "S", ",", " ", "s"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.571848954179978*^9, 3.5718489575142*^9}, {
   3.571849083657686*^9, 3.571849088220131*^9}, {3.571849465488233*^9, 
   3.571849493121108*^9}, {3.57184961992188*^9, 3.5718496242710447`*^9}, {
   3.571849712280999*^9, 3.571849805183614*^9}, {3.571849863498682*^9, 
   3.571849876503089*^9}, {3.571854061119041*^9, 3.571854080133296*^9}, {
   3.5718541832617073`*^9, 3.5718542721932373`*^9}, {3.5718543454649897`*^9, 
   3.5718543614255047`*^9}, 3.571855364289708*^9, {3.5718553961666727`*^9, 
   3.5718553964053717`*^9}, {3.571855443943925*^9, 3.571855453173183*^9}, {
   3.5718556537031107`*^9, 3.571855655051627*^9}, {3.571855688587409*^9, 
   3.571855689523656*^9}, {3.5718579317866096`*^9, 3.5718579321881247`*^9}, {
   3.571859877420101*^9, 3.5718599335439034`*^9}, {3.5718605269625683`*^9, 
   3.57186060199646*^9}, {3.57186063865067*^9, 3.571860640851574*^9}, {
   3.571860861815173*^9, 3.571860862115614*^9}, {3.5718624154259167`*^9, 
   3.571862416812785*^9}, 3.571862519386471*^9, {3.571862556303389*^9, 
   3.571862571465066*^9}, 3.571863272826034*^9, 3.5718633422759943`*^9, {
   3.572977668618596*^9, 3.572977670147423*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.571848939843975*^9, 3.5718489493390102`*^9}, 
   3.5718561102822933`*^9}],

Cell[CellGroupData[{

Cell["Probability Definitions", "Subsubtitle",
 CellChangeTimes->{{3.57185612640802*^9, 3.571856134416016*^9}, 
   3.571863341300095*^9, 3.5718634966323843`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.57297797164298*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sIro", "[", "s_", "]"}], ":=", " ", 
  RowBox[{"KroneckerDelta", "[", 
   RowBox[{"s", "-", "S"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5718587217825737`*^9, 3.57185874331866*^9}, 
   3.571863341325848*^9, {3.571863437064728*^9, 3.5718634378552103`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"aIr", "[", "a_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"PDF", "[", 
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"A", ",", "\[Sigma]"}], "]"}], "]"}], "[", "a", "]"}]}], 
    ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"aIr", "[", "a_", "]"}], ":=", 
    RowBox[{"DiracDelta", "[", 
     RowBox[{"A", "-", "a"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "moDel", " ", "noise", " ", "shoulD", " ", "be", " ", 
     "here"}], ",", " ", 
    RowBox[{
    "but", " ", "then", " ", "the", " ", "integral", " ", "cannot", " ", "be",
      " ", "solveD"}], ",", " ", 
    RowBox[{
    "so", " ", "we", " ", "aDD", " ", "the", " ", "moDel", " ", "noise", " ", 
     "to", " ", "the", " ", "observation", " ", "noise"}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.5718489092780867`*^9, 3.5718489108024273`*^9}, {
   3.571854486913124*^9, 3.571854499049581*^9}, 3.571856519821563*^9, {
   3.571858753745058*^9, 3.5718587965684423`*^9}, {3.571859729499075*^9, 
   3.571859819107423*^9}, {3.57186334139297*^9, 3.5718633416724377`*^9}, {
   3.571863440294639*^9, 3.571863444316464*^9}, {3.571863499309264*^9, 
   3.571863541115574*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bIas", "[", 
   RowBox[{"b_", ",", "a_", ",", "s_"}], "]"}], ":=", " ", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DiracDelta", "[", 
        RowBox[{"b", "-", "a"}], "]"}], ",", " ", 
       RowBox[{"s", "\[Equal]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Boole", "[", 
         RowBox[{
          RowBox[{"b", ">=", "0"}], " ", "&&", " ", 
          RowBox[{"b", "\[LessEqual]", "a"}]}], "]"}], " ", "\[Lambda]", " ", 
        
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "\[Lambda]"}], " ", "b"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "\[Lambda]"}], " ", "a"}], "]"}]}], ")"}]}]}], ",", 
       " ", 
       RowBox[{"s", "\[Equal]", "0"}]}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.571847924736432*^9, 3.57184794673742*^9}, {
  3.571847995521635*^9, 3.571847998425498*^9}, {3.5718481591442633`*^9, 
  3.571848171369384*^9}, {3.571848212929285*^9, 3.571848232401885*^9}, {
  3.571848319104506*^9, 3.571848344306072*^9}, {3.571848432873451*^9, 
  3.571848551811386*^9}, {3.5718487697664003`*^9, 3.571848772480668*^9}, {
  3.5718492826767273`*^9, 3.5718492855830927`*^9}, {3.571863341708083*^9, 
  3.571863341740749*^9}, {3.571863448867579*^9, 3.5718634534718657`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mIb", "[", 
     RowBox[{"m_", ",", "b_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Beta]"}], ")"}], 
      RowBox[{
       RowBox[{"PDF", "[", 
        RowBox[{"NormalDistribution", "[", 
         RowBox[{"b", ",", "\[Sigma]"}], "]"}], "]"}], "[", "m", "]"}]}], " ",
      "+", " ", 
     RowBox[{"\[Beta]", " ", 
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{
         RowBox[{"m", ">", "0"}], "&&", 
         RowBox[{"m", "<", "M"}]}], "]"}], "/", "M"}]}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "the", " ", "sigma", " ", "DepenDs", " ", "on", " ", "m", " ", "insteaD", 
     " ", "of", " ", "b"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "an", " ", "approximation", " ", "to", " ", 
     "solve", " ", "the", " ", "integral"}]}], "*)"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "we", " ", "have", " ", "aDDeD", " ", "the", " ", "moDel", " ", "noise", 
    " ", "here", " ", "to", " ", "simplify", " ", "the", " ", 
    RowBox[{"integral", ".", " ", "it"}], " ", "shoulD", " ", "in", " ", 
    "fact", " ", "be", " ", "on", " ", "aIr"}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.571849533072901*^9, 3.5718496158329067`*^9}, {
   3.571849824047557*^9, 3.571849860143569*^9}, {3.571854086164839*^9, 
   3.5718541586995564`*^9}, 3.5718560014773083`*^9, {3.571856241840151*^9, 
   3.571856276801724*^9}, {3.571859858626099*^9, 3.5718598630930967`*^9}, {
   3.5718599436414137`*^9, 3.571859970545311*^9}, {3.5718623321844254`*^9, 
   3.571862332818877*^9}, {3.571863272911927*^9, 3.571863272951034*^9}, {
   3.5718633417624893`*^9, 3.571863341961788*^9}, {3.57186345697445*^9, 
   3.571863461982068*^9}, {3.5718635490139303`*^9, 3.571863562965514*^9}, 
   3.571865870264925*^9, {3.571865981374155*^9, 3.5718660044012127`*^9}, {
   3.571866046201808*^9, 3.571866054606505*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.57185832555293*^9, 3.571858325879128*^9}, {
  3.571862635690404*^9, 3.571862640793536*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding Posterior", "Subsubtitle",
 CellChangeTimes->{{3.571856149699094*^9, 3.571856152959978*^9}, {
   3.571856567314019*^9, 3.571856569391293*^9}, 3.571863341995542*^9, 
   3.571863566246952*^9, {3.571863622674086*^9, 3.571863622841671*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.571870614955659*^9, 3.571870619416996*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mIro", "[", "m_", "]"}], " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"mIb", "[", 
           RowBox[{"m", ",", "b"}], "]"}], " ", 
          RowBox[{"bIas", "[", 
           RowBox[{"b", ",", "a", ",", "s"}], "]"}], " ", 
          RowBox[{"aIr", "[", "a", "]"}], " ", 
          RowBox[{"sIro", "[", "s", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
       RowBox[{"Assumptions", " ", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"m", "\[Element]", " ", "Reals"}], ",", " ", 
          RowBox[{"m", ">", "0"}], ",", 
          RowBox[{"A", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
     RowBox[{"Assumptions", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "\[Element]", " ", "Reals"}], ",", " ", 
        RowBox[{"m", ">", "0"}], ",", 
        RowBox[{"m", "<", "M"}], ",", 
        RowBox[{"A", "\[Element]", "Reals"}], ",", " ", 
        RowBox[{"A", ">", "0"}]}], "}"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.571876993341547*^9, 3.571877015441412*^9}, 
   3.57187705556085*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["\[Beta]", "M"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"A", "-", "m"}], ")"}], "2"], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Sigma]", "2"]}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]], " ", "\[Sigma]"}]]}]], "Output",
 CellChangeTimes->{
  3.571877918595673*^9, 3.5718780951299753`*^9, 3.571878299363538*^9, 
   3.5718783720993757`*^9, 3.571878587991963*^9, 3.57187953423003*^9, 
   3.571932963152833*^9, 3.571933074104521*^9, 3.571950093503593*^9, 
   3.572976774646196*^9, 3.5729768329395943`*^9, 3.572976876504683*^9, 
   3.57297696637738*^9, {3.5729771255798264`*^9, 3.57297714312469*^9}, {
   3.572977204870462*^9, 3.5729772261359873`*^9}, 3.572977313185758*^9, 
   3.572977545219592*^9, 3.5729776744782743`*^9, 3.572977729178059*^9, 
   3.5729782326238832`*^9, 3.572978591009963*^9, 3.572979531927116*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.571870716517262*^9, 3.5718707444158487`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.571870730060865*^9, 3.5718707538075943`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.5718707479675007`*^9, 3.571877049171974*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", " ", "=", " ", 
    RowBox[{"0.003", " ", "+", " ", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"m", "^", "2"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"model", " ", "plus", " ", "observation", " ", "noise"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.5719330291539803`*^9, 3.571933029323554*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s1Afin", " ", "=", " ", 
   RowBox[{
    FractionBox["\[Beta]", "M"], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"A", "-", "m"}], ")"}], "2"], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Sigma]", "2"]}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", "\[Sigma]"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5718745768542957`*^9, 3.571874577262043*^9}, {
  3.571874612599161*^9, 3.571874664155478*^9}, {3.571874745479113*^9, 
  3.571874797324349*^9}, {3.571877147754035*^9, 3.5718771714944*^9}, {
  3.571878064662346*^9, 3.5718780652192163`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s1Ainf", "=", 
   FractionBox["\[Beta]", "M"]}], ";"}]], "Input",
 CellChangeTimes->{{3.571870782511011*^9, 3.571870785361463*^9}, {
  3.571877163593122*^9, 3.5718771763872433`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "\[Sigma]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.571878072399625*^9, 3.5718780765532417`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.571862626183432*^9, 3.571862626459865*^9}}],

Cell[CellGroupData[{

Cell["", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S", "=", "0"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"preDicteD", " ", "segmentation"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.571862670688086*^9, 3.5718626708422403`*^9}, {
  3.5718628390871353`*^9, 3.5718628394122343`*^9}, {3.571863342025195*^9, 
  3.571863342053746*^9}, {3.571863569130184*^9, 3.571863570723009*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mIro", "[", "m_", "]"}], " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"mIb", "[", 
           RowBox[{"m", ",", "b"}], "]"}], " ", 
          RowBox[{"bIas", "[", 
           RowBox[{"b", ",", "a", ",", "s"}], "]"}], " ", 
          RowBox[{"aIr", "[", "a", "]"}], " ", 
          RowBox[{"sIro", "[", "s", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
       RowBox[{"Assumptions", " ", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"m", "\[Element]", " ", "Reals"}], ",", " ", 
          RowBox[{"m", ">", "0"}], ",", 
          RowBox[{"A", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
     RowBox[{"Assumptions", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "\[Element]", " ", "Reals"}], ",", " ", 
        RowBox[{"m", ">", "0"}], ",", 
        RowBox[{"m", "<", "M"}], ",", 
        RowBox[{"A", "\[Element]", "Reals"}], ",", " ", 
        RowBox[{"A", ">", "0"}]}], "}"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5718611471329603`*^9, 3.571861186414401*^9}, {
   3.571861218615141*^9, 3.571861273752283*^9}, {3.571861388752002*^9, 
   3.57186139320691*^9}, {3.571861592308732*^9, 3.571861592627944*^9}, {
   3.571861709196789*^9, 3.571861717795106*^9}, 3.5718632729937773`*^9, 
   3.5718633420761538`*^9, {3.57187696706147*^9, 3.571876988291057*^9}, 
   3.5718770693220387`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"A", " ", "\[Lambda]"}]]}], ")"}], " ", "M"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"A", " ", "\[Lambda]"}]]}], ")"}], " ", "\[Beta]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "A"}], "-", 
          RowBox[{"2", " ", "m"}], "+", 
          RowBox[{"\[Lambda]", " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", "\[Lambda]", " ", 
      RowBox[{"Erf", "[", 
       FractionBox[
        RowBox[{"m", "-", 
         RowBox[{"\[Lambda]", " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], 
        RowBox[{
         SqrtBox["2"], " ", "\[Sigma]"}]], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "A"}], "-", 
          RowBox[{"2", " ", "m"}], "+", 
          RowBox[{"\[Lambda]", " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", "\[Lambda]", " ", 
      RowBox[{"Erf", "[", 
       FractionBox[
        RowBox[{"A", "-", "m", "+", 
         RowBox[{"\[Lambda]", " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], 
        RowBox[{
         SqrtBox["2"], " ", "\[Sigma]"}]], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.57186701754152*^9, 3.571867025723186*^9}, 
   3.571867952846038*^9, 3.571869443249321*^9, 3.5718695112339897`*^9, 
   3.5718696922007027`*^9, 3.571870693452585*^9, 3.571877922176878*^9, 
   3.571878098813693*^9, 3.5718783029381847`*^9, 3.571878375735794*^9, 
   3.571878591512135*^9, 3.571879537994886*^9, 3.571932966675292*^9, 
   3.5719330775667267`*^9, 3.571950097639792*^9, 3.572976778455607*^9, 
   3.572976836416676*^9, 3.572976880023656*^9, 3.572976970080345*^9, {
   3.572977129078959*^9, 3.5729771467857533`*^9}, {3.572977208398979*^9, 
   3.572977229828309*^9}, 3.572977316840083*^9, 3.572977548861396*^9, 
   3.5729776782872868`*^9, 3.5729777327748537`*^9, 3.572978236019775*^9, 
   3.572978594470419*^9, 3.5729795357909603`*^9}]
}, Open  ]],

Cell["\<\
For m>>\[Lambda]\[Sigma]^2 we can approximate the equation by\
\>", "Text",
 CellChangeTimes->{{3.5718670530044327`*^9, 3.57186714348326*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"A", " ", "\[Lambda]"}]]}], ")"}], " ", "\[Beta]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "A"}], "-", 
          RowBox[{"2", " ", "m"}], "+", 
          RowBox[{"\[Lambda]", " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", "\[Lambda]", 
      RowBox[{"(", 
       RowBox[{"1", "+", " ", 
        RowBox[{"Erf", "[", 
         FractionBox[
          RowBox[{"A", "-", "m", "+", 
           RowBox[{"\[Lambda]", " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], 
          RowBox[{
           SqrtBox["2"], " ", "\[Sigma]"}]], "]"}]}], ")"}]}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"A", " ", "\[Lambda]"}]]}], ")"}], " ", "M"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5718661451217613`*^9, 3.571866159415667*^9}, 
   3.571866711317264*^9, 3.571867150965144*^9}],

Cell["Simplifying further we obtain", "Text",
 CellChangeTimes->{{3.5718672016273527`*^9, 3.57186721741827*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", " ", "=", " ", 
    RowBox[{"0.003", " ", "+", " ", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"m", "^", "2"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"model", " ", "plus", " ", "observation", " ", "noise"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.571933024757058*^9, 3.571933024884034*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.571878290567772*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0Afin", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Beta]"}], ")"}], "\[Lambda]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "A"}], "-", 
          RowBox[{"2", " ", "m"}], "+", 
          RowBox[{"\[Lambda]", " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "  ", 
      RowBox[{"(", 
       RowBox[{"1", "+", " ", 
        RowBox[{"Erf", "[", 
         FractionBox[
          RowBox[{"A", "-", "m", "+", 
           RowBox[{"\[Lambda]", " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], 
          RowBox[{
           SqrtBox["2"], " ", "\[Sigma]"}]], "]"}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"A", " ", "\[Lambda]"}]]}], ")"}], " "}]], "+", " ", 
    RowBox[{"\[Beta]", "/", "M"}]}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.571867241439084*^9, 3.5718673627335997`*^9}, {
   3.571867404781084*^9, 3.571867407282877*^9}, {3.571867488307357*^9, 
   3.571867512219224*^9}, 3.5718676191412582`*^9, {3.571877187411326*^9, 
   3.571877198635133*^9}}],

Cell["\<\
Taking the limit A->\[Infinity] we obtain\
\>", "Text",
 CellChangeTimes->{{3.5718701713283587`*^9, 3.571870186807557*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0Ainf", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Beta]"}], ")"}], "\[Lambda]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{" ", 
       RowBox[{
        FractionBox["1", "2"], "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", " ", "2"}], "m"}], "+", 
          RowBox[{"\[Lambda]", " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]}]]}], "+", " ", 
    RowBox[{"\[Beta]", "/", "M"}]}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.571868848074521*^9, 3.5718690069835243`*^9}, {
  3.571869659703965*^9, 3.5718696674128428`*^9}, {3.571877200592361*^9, 
  3.571877203074625*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.571878039623468*^9, 3.5718780486902313`*^9}, 
   3.571878294199544*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "\[Sigma]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.571878348486038*^9, 3.571878356895516*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.571877220671989*^9, 3.571877223742338*^9}}],

Cell[CellGroupData[{

Cell[BoxData["s"], "Input",
 CellChangeTimes->{3.5729775400900393`*^9}],

Cell[BoxData["s"], "Output",
 CellChangeTimes->{3.572977549088571*^9, 3.5729776785808353`*^9, 
  3.5729777329812117`*^9, 3.572978236180401*^9, 3.572978594676412*^9, 
  3.572979536057693*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.571862626183432*^9, 3.571862626459865*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"mIAs", "[", 
    RowBox[{"m_", ",", "A_", ",", "s_"}], "]"}], "=", " ", 
   RowBox[{"Piecewise", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s1Afin", ",", 
         RowBox[{
          RowBox[{"s", "\[Equal]", "1"}], "&&", 
          RowBox[{"A", "<", "Infinity"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s1Ainf", ",", 
         RowBox[{
          RowBox[{"s", "\[Equal]", "1"}], "&&", 
          RowBox[{"!", 
           RowBox[{"(", 
            RowBox[{"A", "<", "Infinity"}], ")"}]}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"s0Afin", ",", 
         RowBox[{
          RowBox[{"s", "\[Equal]", "0"}], "&&", 
          RowBox[{"A", "<", "Infinity"}]}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"s0Ainf", ",", 
       RowBox[{
        RowBox[{"s", "\[Equal]", "0"}], "&&", 
        RowBox[{"!", 
         RowBox[{"(", 
          RowBox[{"A", "<", "Infinity"}], ")"}]}]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5718772316537333`*^9, 3.57187728918384*^9}, {
  3.571877334299183*^9, 3.571877420961009*^9}, {3.571877557957884*^9, 
  3.571877621295199*^9}, {3.571877692623692*^9, 3.571877768906455*^9}, {
  3.5718782542139*^9, 3.571878258757118*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"mIAs", "[", 
    RowBox[{"m", ",", "A", ",", "s"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5718772279355392`*^9, 3.571877228220272*^9}, {
  3.5729772978379583`*^9, 3.572977306411981*^9}}],

Cell[BoxData[
 RowBox[{"\[Piecewise]", GridBox[{
    {
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"A", "-", "m"}], ")"}], "2"], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"0.003`", "\[InvisibleSpace]", "+", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", "\[Alpha]"}]}], ")"}], 
              "2"]}]]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"2", " ", "\[Pi]"}]], " ", 
         RowBox[{"(", 
          RowBox[{"0.003`", "\[InvisibleSpace]", "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", "\[Alpha]"}]}], ")"}]}]]}], "+", 
      FractionBox["\[Beta]", "M"]}], 
     RowBox[{
      RowBox[{"s", "\[Equal]", "1"}], "&&", 
      RowBox[{"A", "<", "\[Infinity]"}]}]},
    {
     FractionBox["\[Beta]", "M"], 
     RowBox[{
      RowBox[{"s", "\[Equal]", "1"}], "&&", 
      RowBox[{"A", "\[GreaterEqual]", "\[Infinity]"}]}]},
    {
     RowBox[{
      FractionBox["\[Beta]", "M"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "A"}], "-", 
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"0.003`", "\[InvisibleSpace]", "+", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", "\[Alpha]"}]}], ")"}], "2"], 
             " ", "\[Lambda]"}]}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Beta]"}], ")"}], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Erf", "[", 
           FractionBox[
            RowBox[{"A", "-", "m", "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"0.003`", "\[InvisibleSpace]", "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", "\[Alpha]"}]}], ")"}], "2"], 
              " ", "\[Lambda]"}]}], 
            RowBox[{
             SqrtBox["2"], " ", 
             RowBox[{"(", 
              RowBox[{"0.003`", "\[InvisibleSpace]", "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", "\[Alpha]"}]}], ")"}]}]], 
           "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"A", " ", "\[Lambda]"}]]}], ")"}]}]]}], 
     RowBox[{
      RowBox[{"s", "\[Equal]", "0"}], "&&", 
      RowBox[{"A", "<", "\[Infinity]"}]}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["\[Beta]", "M"], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "m"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"0.003`", "\[InvisibleSpace]", "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", "\[Alpha]"}]}], ")"}], "2"], 
              " ", "\[Lambda]"}]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Beta]"}], ")"}], " ", "\[Lambda]"}]}], ",", 
       RowBox[{
        RowBox[{"s", "\[Equal]", "0"}], "&&", 
        RowBox[{"A", "\[GreaterEqual]", "\[Infinity]"}]}]}], "}"}], 
     TagBox["True",
      "PiecewiseDefault",
      AutoDelete->False,
      DeletionWarning->True]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxItemSize->{
    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.84]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}]}]], "Output",
 CellChangeTimes->{3.572977317134358*^9, 3.572977549195436*^9, 
  3.5729776787408733`*^9, 3.572977733046679*^9, 3.5729782362454023`*^9, 
  3.572978594765498*^9, 3.5729795361342382`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parameter Definintions", "Subsubtitle",
 CellChangeTimes->{{3.571862616735963*^9, 3.571862622407789*^9}, 
   3.5718633421299267`*^9, 3.571863583369054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "\[Sigma]", ",", "\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]", ",", "A", 
     ",", "M", ",", " ", "S", ",", "m"}], "]"}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", " ", "=", 
    RowBox[{"-", 
     RowBox[{"Log", "[", "0.5", "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "we", " ", "assume", " ", "that", " ", "the", " ", "prob", " ", "of", " ", 
    "hitting", " ", "an", " ", "object", " ", "in", " ", "1", "m", " ", "is", 
    " ", "0.5"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]", " ", "=", " ", "0.01"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"from", " ", "fallon", " ", "paper"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", " ", "=", " ", "0.00142478"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"from", " ", "kinect", " ", "paper"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", " ", "=", " ", 
    RowBox[{"0.003", " ", "+", " ", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"m", "^", "2"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"model", " ", "plus", " ", "observation", " ", "noise"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", " ", "=", " ", "6."}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", " ", "=", " ", "1"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ps1", " ", "=", " ", "0.9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f1", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ps1", " ", 
      RowBox[{"mIAs", "[", 
       RowBox[{"m", ",", "A", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "ps1"}], ")"}], 
      RowBox[{"mIAs", "[", 
       RowBox[{"m", ",", "A", ",", "0"}], "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ps2", " ", "=", " ", "0.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ps2", " ", 
      RowBox[{"mIAs", "[", 
       RowBox[{"m", ",", "A", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "ps2"}], ")"}], 
      RowBox[{"mIAs", "[", 
       RowBox[{"m", ",", "A", ",", "0"}], "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ps3", " ", "=", " ", "0.01"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f3", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ps3", " ", 
      RowBox[{"mIAs", "[", 
       RowBox[{"m", ",", "A", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "ps3"}], ")"}], 
      RowBox[{"mIAs", "[", 
       RowBox[{"m", ",", "A", ",", "0"}], "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ps4", " ", "=", " ", "0.005"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f4", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ps4", " ", 
      RowBox[{"mIAs", "[", 
       RowBox[{"m", ",", "A", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "ps4"}], ")"}], 
      RowBox[{"mIAs", "[", 
       RowBox[{"m", ",", "A", ",", "0"}], "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Needs", "[", "\"\<PlotLegends`\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ps5", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f5", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ps5", " ", 
      RowBox[{"mIAs", "[", 
       RowBox[{"m", ",", "A", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "ps5"}], ")"}], 
      RowBox[{"mIAs", "[", 
       RowBox[{"m", ",", "A", ",", "0"}], "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Needs", "[", "\"\<PlotLegends`\>\"", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"f1", ",", "f2", ",", " ", "f3", ",", "f4", ",", "f5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0.9", ",", "1.1"}], "}"}], ",", "\[IndentingNewLine]", 
   
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1.5"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"AxesLabel", " ", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[SuperscriptBox[\(z\), \(i\)], \(t\)]\)\>\"", 
      ",", "\"\<p(\!\(\*SubscriptBox[SuperscriptBox[\(z\), \(i\)], \
\(t\)]\)|\!\(\*SubscriptBox[\(x\), \(1 : t\)]\),\!\(\*SubscriptBox[\(z\), \(1 \
: t - 1\)]\))\>\""}], "}"}]}], ",", " ", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"Thickness", "[", "0.008", "]"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLegend", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"ps1", ",", "ps2", ",", "ps3", ",", "ps4", ",", "ps5"}], 
     "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5718617792219543`*^9, 3.571861843385099*^9}, {
   3.571861914706369*^9, 3.571861915958334*^9}, {3.571861984567765*^9, 
   3.571861987705048*^9}, {3.571862063832728*^9, 3.571862064897039*^9}, {
   3.5718621389607897`*^9, 3.5718621932159033`*^9}, {3.5718622412722893`*^9, 
   3.571862241548293*^9}, {3.5718623520705853`*^9, 3.5718624003619623`*^9}, {
   3.571862707081132*^9, 3.571862707243257*^9}, 3.5718632727423363`*^9, {
   3.571863342135222*^9, 3.5718633421646976`*^9}, {3.5718635867916403`*^9, 
   3.57186360374778*^9}, 3.5718638168317966`*^9, {3.571863869519208*^9, 
   3.5718638705475883`*^9}, {3.5718639032802477`*^9, 3.571863916719996*^9}, {
   3.5718639484208183`*^9, 3.5718639728523827`*^9}, {3.571866177825946*^9, 
   3.571866253507003*^9}, {3.5718662895112267`*^9, 3.571866306559499*^9}, {
   3.571866457237959*^9, 3.571866534497342*^9}, {3.571866564731708*^9, 
   3.571866570901025*^9}, {3.571867531696104*^9, 3.571867602909134*^9}, {
   3.571867728259757*^9, 3.571867731377516*^9}, {3.571867786505234*^9, 
   3.571867788549708*^9}, {3.571869052916868*^9, 3.571869079544083*^9}, {
   3.571869309915977*^9, 3.5718694715682507`*^9}, {3.5718695690202427`*^9, 
   3.571869602933215*^9}, {3.571869680197082*^9, 3.571869680588838*^9}, 
   3.57186974035527*^9, {3.571869981248003*^9, 3.571870051803858*^9}, {
   3.571870130924303*^9, 3.5718701312735977`*^9}, {3.571870416938534*^9, 
   3.5718704336239758`*^9}, {3.5718705493248034`*^9, 3.571870556427936*^9}, {
   3.571870657319127*^9, 3.571870658221053*^9}, {3.571870809304125*^9, 
   3.571870867689213*^9}, {3.5718713250707283`*^9, 3.5718714267560472`*^9}, {
   3.571871484908887*^9, 3.5718715167921257`*^9}, {3.5718715563645983`*^9, 
   3.571871556506049*^9}, {3.571871587914144*^9, 3.571871616548518*^9}, {
   3.571871682661738*^9, 3.571871682868808*^9}, {3.5718726386150923`*^9, 
   3.571872674659376*^9}, {3.57187271187914*^9, 3.571872748689356*^9}, {
   3.57187288329723*^9, 3.5718728847358093`*^9}, {3.571873074304433*^9, 
   3.571873091595352*^9}, {3.571876567524246*^9, 3.571876674130739*^9}, {
   3.5718767600222807`*^9, 3.5718767973993464`*^9}, {3.571877845865427*^9, 
   3.57187791153633*^9}, {3.571878390097645*^9, 3.571878483101795*^9}, {
   3.57187864778605*^9, 3.57187874552619*^9}, {3.5718787761007633`*^9, 
   3.571878782023416*^9}, {3.5718788439481173`*^9, 3.571878854027246*^9}, {
   3.5718789708553877`*^9, 3.57187899224504*^9}, {3.571879026727912*^9, 
   3.5718790771347446`*^9}, {3.571879119886222*^9, 3.571879230529765*^9}, {
   3.5718794022013903`*^9, 3.571879443861134*^9}, 3.571879481789411*^9, 
   3.571879516033264*^9, {3.571879549799923*^9, 3.571879659467093*^9}, {
   3.571932918505261*^9, 3.571932939912537*^9}, {3.57193339588517*^9, 
   3.571933413798532*^9}, {3.571933635205525*^9, 3.571933635545883*^9}, {
   3.571933665826816*^9, 3.5719337076990643`*^9}, {3.571933761081868*^9, 
   3.5719338140280437`*^9}, {3.571933934041292*^9, 3.571933944442717*^9}, {
   3.571933984130752*^9, 3.5719340182218437`*^9}, 3.571934086721664*^9, {
   3.5719501120442123`*^9, 3.571950309178711*^9}, {3.5729768263973*^9, 
   3.572976827776491*^9}, {3.5729768633312187`*^9, 3.5729768708148003`*^9}, 
   3.572976955199461*^9, {3.572977114170866*^9, 3.572977138524147*^9}, {
   3.572977200492041*^9, 3.5729772164851303`*^9}, {3.572977706142435*^9, 
   3.572977845805869*^9}, {3.572977931983498*^9, 3.572977942405273*^9}, {
   3.572978277018121*^9, 3.57297838137813*^9}, {3.572978750036523*^9, 
   3.572978757722362*^9}, {3.5729787967310534`*^9, 3.572978826832288*^9}, {
   3.5729789259296417`*^9, 3.5729789359205437`*^9}, {3.572978972845646*^9, 
   3.572979064579458*^9}, {3.5729790979978857`*^9, 3.572979125349299*^9}, {
   3.572979182215701*^9, 3.5729792720440197`*^9}, {3.572979302052005*^9, 
   3.5729795461135187`*^9}, {3.572979665705987*^9, 3.57297980145557*^9}, {
   3.5729798589284697`*^9, 3.5729798955857058`*^9}, {3.572979951163814*^9, 
   3.5729799533402023`*^9}, {3.572979990699109*^9, 3.572980206139863*^9}, {
   3.5729802748342524`*^9, 3.572980275329739*^9}, {3.572980322635936*^9, 
   3.5729804008974113`*^9}, {3.5729805453999023`*^9, 3.572980551750601*^9}, {
   3.572980645903358*^9, 3.572980691348197*^9}, {3.572980728261755*^9, 
   3.57298075926711*^9}, {3.572980955842903*^9, 3.572981011700622*^9}, {
   3.572981046759605*^9, 3.572981094896687*^9}, {3.572981142246517*^9, 
   3.572981143877027*^9}, {3.5729813961957684`*^9, 3.5729814281400747`*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[{{}, {}, 
      {Hue[0.67, 0.6, 0.6], Thickness[0.008], LineBox[CompressedData["
1:eJwd1nk4VesXB3CV0oAkQ6TR2FUqiQxZmeLKPGfKTBKuTCGVXFJS5qkMJRQV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        "]], 
       LineBox[CompressedData["
1:eJxN13k4VW33B3CiVKJSSkodQgOhIhlqJRooY+Z9cAwdQ1HIkHAylAaRDJky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        "]]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJwd1gs0lGsXB3DJpY+oREoqHdfOkVMiIrZC7oWE3Mp1Ihn3iBSHSiSUJEWI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        "]], LineBox[CompressedData["
1:eJxN13k41VsXB3BTRRIp0UC4kqgoM2UlkiIREb+DY8hMhsyZx0IZy3TNkaki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        "]]}, 
      {Hue[0.1421359549995791, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13c41e8fMHBFGiQkZe9RhCSzepdSEiKrOvamjBCiVLZKJZtKKNlRSGSE
kF2ojGTUMcLncI6Riuft+X2vp+cfrtd1n+ucz+d+r/sWsnY7bbeWjo6OD/+s
/r9S/7etpWUSdjCXu1udGwXvVmsPndZJYPu0JkQQ7dbVsK0NvRL8N/Hb2VGw
Ho4ybW+bhJ6IrfVmaM1lsYkPHZPgtPha/NyZUeBQ1F33uWsS6AqmNxoYj0Lu
00dqQ/2TMFIzbqJxehT6giFzbnISikxK2aS1RuE0g/zazi1TQG/y1ClDeRQS
VEjfLeWmoLZVf8ZIchTcJVW0T+pNQeG7HZHWO0bB4kuDwoTHFLwe1wwSWj8K
fAcjn6pET8FubeFR9gUyUG3p4w+UTAF/jFtH6Q8ynNOQYXn0ZQrIEf4hb7rI
cK/v7ubni1PQFh3SR9SRYUA+LdKLZxoWU6osel+S4Tf8jJ1QmwZvsg0nNZ0M
WYzjIhWkaTh5P7jcPoYMbnfi5Y8GTEP6oI9QTBAZGFquvPd/NA3qYWkbpzzJ
UNDEPuTwdhoCyN3ta2zIMB1oFlAwMg1pPyuVPE7j91MG0rPoCeji1nFgOkIG
QUE2LRNxAjzMbVlt5MmwdZ2fb/ExAt7u0s7+LkyG3POKtYePE+C9Qq1PRR/9
OLu5DV1e+GXMHO2Vcj6drElA0aWyAz1CZOhSMWvbfpKAUXsGpTZBMsS5HhL1
O0WASaV8/2t+Muz4wthx8AwBn941yT7ixuc9WMvdjOZMsnUxQ2s+vWZncpYA
XdWaLl70ZY/FJbdzBOy9TZV6wEWGXuYJsVRTAgokQg0f7iBD8uFWf3orAiw3
LazP4ySDQmZE/V20LPNSiju6heUYG681AdEPOjMV0H/6KjMUbAjYyuq0s3Ib
GUy9Cz7Y2REwVmNa95mDDPw50RKNTgQ8ed9M272VDA++23/XdyYgSmWh9S87
GXj4VVP70FvzGsva0DuiBrmJ8wS8EHVi8ULHNb387HuBgL7Od3Ga6G0MYTFr
XfD5g+Yv8aPZfXazcLoSwMuYG9LGhvlQQNecsup+xm+Z6C0TnWE73fD5xRcG
g9F3RJ4dfYk2LApMs0Yzm/mtOeBOwLOnbWrq6JtxOpX16Bo3qXoR9IYOQX+9
iwTs0hIyXY8O3UhT6kXDyhWuKVYyrDvSQLPxIMBY1IynGx18JalwCn2xDK5X
odeWuLj6eBIwr8zqmIu+ThySWuNFQBa9Ii0ZvSzJMXYTra2TfvwO+or16BOO
SwTkOnwPDUL/Ti6zeoS2DpT94o/2647kl/TG/f3iZeODXmSx6itED+i5nfZG
e2sqJKj5YL6EF3f4oudurDd6h84508x0De1V3st2ypcA4Zq9eyPQs7S8ti/o
w4ZBvvFod5kbt6wvYz4ve2zJRhMOhpqTaHMT6u63aNdUiXXefrifuoeYv6In
e5ferqD3G8x9/4t25mgLiPAnwG9caG51/8Z1UtW2XiEg4Zn5lVNoxzCvxQfo
rCfDb66jydXHi8Wv4vPrJv5+hbZd4vYoQGtlK1+fQ4/snZZRDSAgYM4kVgXj
be3y9mctenthaHgwejAjJlPnGgHh622zP6HNBx3sPqMrokp05TDfvnKpCVtd
x/3yCm6JQpsasHybQMd2SwX8RvfeHkr2ukFAfrL/WxfM1zP1RWeW0bGBLQtj
6M8rYdvCAwmwc+cOdcH87vKQuZscRIBAir1+DOb/6dw12mLBmN8MXueVtpPh
w4+uDc/Rqn864n+g9QQy3ymHYD1e2X0qBeur7Yx/YA26Vf4yix3Wn/Z9XdAO
JeA737KxEtZnc7PQn260qqx/PicPGRoPNl4aD8N80FMvXeYlwzHfZHnPcAKE
ZtQjN2D9vyt0Jf6gK2a/lggJkKFGdJsT603cb5vTQcHYPw6Zj4kloUVUnru3
Y3+pjC8fFrlFQHrP4HFpUTKUb7I2VbpNwDbfQ0H8EmRgFTDue4U+MTp5PlGS
DPZ7tc4pR2J8h847i+/CejOVP6Nyh4AjO3coX96N8XQX//wafav5z9lDsmSo
COY2Vr1LwJvEw0q8e3A9b62h2j0CmJKCf3Psw99/O/+xHN0Uv3x2rxIZOD5N
6O+PIqChasLaSYUMVcsfTx24j/keci9e4CAZOPXST0IMAb7XmeKaNclwwTa+
qQpN830gV3kS39f31olDsbhfX/P3t+uSwSXV8/jhOAIY6tdd0DPC9WKH+rfo
OyqGV2vOYH9pImmoxxNgcFmt39iUDHWzR44cSSCAeeRb3AT2d+71yjW1aP8i
w42TDjgfeKQPH00kYGl70/zWC7h+lAM0kgjo73v0rM+LDBdjv6sef0CA/egG
FedwMtRnfXndgN57f1SpKpIMvJUtypoPCbgkxfL7SDTGk1ykeOIRATKc1Jah
R9gff2cWv0frnztg//cJGTy3PFTQSiHgK/Hyi04OriuHyJ98TIDPnGDk/VKs
X+3Lhc3oaVlB/4gqMjRZushppxJwunB7Ulk9GS5FGMnopBFQqy452dGN/bpX
bNepJwS8yl0QnpsngzDBldWOVnjaVvV9hQy+9CySek+x3jJiBrk2joKI9LyY
fgYBH3N+hp3jHQW/q/VCBpkEnLRtemN+bBQ6osoed6IF2U1epeuPglhGvoBh
FgEc0oubVM1wvS2Ozygb6+14VKHlpVGQEHTgMsnF/Joo9qvKGoXABTPnYXTl
mOOeidJR6G8zLHfJw/w9+DkksHEU7l1VNwvOJ+AYe6Ye/fgoLPbypRYWECBe
ek7eR3YMTr/gmN1fiOt/9YsOqY9BbgTTkUb0rcRN1SFGY2Cp/Ov7wAsCLjzy
awu/OgaNsV2SzMUEBOc41T3oHANhl+bL8Wi/craOCxNjcOVoTZNwCQFi2yL6
a9eMgxz1+QWVVwT8HHuQziQ/Dgl6twrsXxPAnufzhj9xHByZ1JXfVmC8w9Vz
529MQM2wcoR2JQEr1gtziakTwFsm2/sZPRAhebH17QR0OPJdma4iYAOfT+sI
/U9Qrl+s4qnB/N7dw1J15ydsvPH8uHc9AUFbWatPVE6C7ZmMhDUNBMwe/NUe
Tp6EStmH47fRi1djthzFc5XHwM1b6Y0EyDmOMYlZT0Gvmn17RxMBiR8X0g9v
nobseV4TqXYCNOYz3UdwbvRlKjjnoRk8Hg5rYZ4wk7SvynYQsNYwIfBnCwFu
Vf7pez/g5xUNhm3YKaAQ3kuodRIQUV68oHyeApVcCeHan/E8wDUwlcs/A0Tz
8+Q29C/lGwlb982AYEBDvt4XnA+599XdTs5A0PB8l2EPAYc2akz88pkBzRwj
IbM+NLNZ9IaOGejcv7XM5RsBRiJuzrqXZ4GB2NVKoC0j6QeiI2dBMVV98OIg
AWl+5Y3JqbOQsM6D0XsI81Pn6qMfjbNg3tZxOmAE489vuJ+egwp3r4/Z0X3H
+PC0XFwWo0K1PN3lQPQOmU6NVCUqiMTLpoT+wH54QM+74ywVxizu/LwzSsC7
wfA030QqcLFnLLOOEUDfoeNgmEkFrboKtmj0zflHWRUlVMiTnFKKH8f+I+DA
J/2RCgO9DCe5JrCeip2Fpb5RgTWS1zwZXeYZoZPzkwoeMyeDU34SUCjUqSRC
T4P0dJt4oUkCsv/YSmxjoUGXkX92OvqIxsmUKztowLghukJsioDXLhd7jYVp
oFSW3fEMraxKFk6VooHjhZqRndMEsM1FfDyjQIMk/t75HPS5hdcG/vtp0Nwx
s1GGwP6g80uI8SgN/gRu5CtA6+LJaV6LBhwblNNkKQQsq21Kk9angVSkvcRz
9MKDSwPvjWmgzh6bKzNDwBaZFPsWEg3OxdfuyUd7Mv/eK29JAw/e2ZLds7i/
lbIGv2xoEJEquD8PHe0c/13AgQaPxU+9laYSoLepgveJEw1Kc64ey0Wvteo+
GnyeBh1yuc1SNOxPyXvLKy/QYLS4Vy8HneTwmqrvQoNl1Y2fds3h+clG3Xc/
mrNaiZSNNijdNH4FPy+jYT+4cx7nUT3rXzb8vmNNMXZZ6KaSi4FLjjQwP1U7
IblAwMG+avN99jS41DXjloneX3L27ltrGtw+KzgnsYj9Njp35yNzGjwZ0PV7
hhaMCiE1naXBG5urK+K/cD/X657XMMT4jOUEZ6DrpTRLWXRpMOnSu1F8iQDi
R12Z2HEa0FM33H2K9igzYLgJNOD2VeIQ+431VTEJako0kP9rl/gEHXyZQ15F
hgZagTH8on9w/tb/Kg0SpYHV+tr0dLSLR2QLNzcN7rEJ5qf9xfPH0PMlGcyX
zDjdvcLLBFDyHUNz56lQxXO1NBV9sF/ihs84FabFemser2A+fU+qWWihQqAR
gygrHQXsW3efyK+gAktCMvnUqlVMKovyqCDO13S+Ha1b7bW5+BYVXlhYyWxZ
Q4G3DvzUgstUOJi2SNFF745yHqBzoIKxhIR3G/qKHD+RClQYdqpUZllLAfWj
wuS5XVRwzTX6rYPe+dgzJH0bFUL2BF9vRVs5Odizj89CkdrQzRZ6CsQ5GJzx
CJ+FQwG+OswMFKCMNd+td52FluotrNpobmZBpmDDWRjROBjbjP44uih3lH8W
2PWSU5rWUWCy44ecQM4MuNsaFTWup0BDB8fDrFwKBGyY/rZ5AwVoOY4rk2EU
uJ0bymSAHhhVfVFkTYFM2ivrr+i961T+DHFSYDCYm212I75vXsgeEm0a9J5+
c+FhpkBkXMn2MctJkCU7SbiyUqCd9HvWA++b+2+uNXiJ3mOqvtX2MRm0ZJID
FtGf1g6A3wk8D3m3dAeyUeBXk+zrfQ9+wCNG2eB47JsDeo9z3h79DiwStMFq
DgpEeQ799M4cAt7m28yM2yjA8vN2j7TJEOxyE1M+if5aS/fIm3EIjr0yvtuN
th3dfLvPfhACjr8+MIHPzcwl2E41H4Bph4CkrVwUWPvj3sbGhh5wvCwhYYhO
zcoTM9TogaGbHS9j0Jt2G3gZ1n2Brjzh1m3cGO9nt7hq6j9DGbV+ZTsPBbxT
rpsVf+0GhXXut8+gB8Ru9ms6dEMeJxdXItrk7u+LzrNd8FjlvDw3LwWe8lf1
W2zugrBrW+x4+SggWFvccMD4I9BFlc6Yrnr88jeXyQ/gl2YV8BDNtvKmbF/w
B3B99zKen58CwT/fyUSWdoAh05kmQQEKtGyoevTEsQ0E4x/LiglRQGntx/Wx
042QlHnijR267IzzJQWdRthaNquZgd7F2q3cm98AjF+PWksIU+BeFOeQsH89
TAmPx+wUoYCQU77AGqU6sFe4L+SM3vNHI3d3Xi0MaqjlZ6Mnvzx1lBGvhS7H
yAYpUcy3LCvVu4I1UJa/Z2m3GAUYHr3/tbCvGhSqe0Nd0WVbzEyGg6og70PQ
1ufo+xX6b1ceV8JjWre0nDgF8vt7a30m3kCoqp+FvAQFPqzXOepd+hrotEUm
PdBpMbfO9i+UwmWzFt+XaOXgfZxDaqVw4Tr/fQVJCvTw7um9+qEEDOpr6hR3
Yv6cCDvMsKcIdFVcyq6gaa6j42dCX4JW7vaCGnRrQ1vThcEXoH7/QrLuLnw/
rhMFXmmFcHDd9qgYNDlmB4fqpkJQ9X0b2ou+9HbYx8q7AOTNOT3spTA+We/I
1JJ8kPlQ7ZCL3q0Xa+OXmQe7jp43m0UP9Vjc3JyWC0K7qjUDpClgNh9c9DQ3
G1jnnQTidlPAtbV+yzvuZ8DsxLGtH50zX2H+6XgGbOiv3CQsQwH3M5s14/yf
wsrbrfN56I6xVmf/+XRYUqj8SUX3GArn6x5Ih/lnjkMqshRI0jzwTPpmGkxH
VrS8Q4uNizc470uFCTrHGiY5tPsni6vRj4HsyV6qjy73XCe7MpUCX886pH9F
1zUUXLuS/BBaxNj85vZQQJRfWvrChURoTCh3U5OngNNGZ80MnwSoY7K3u4GW
yDi1LfJWPJTPlOlt3ksBrZGH+hYtsVBia3fMAB1D16vUuhgDLz5v2Z+ITjv0
+s2kdAxkV9hKiClg/7J8d9cg5z5kyG3hO49un+C5LjEXBWnpr9kL0WvzhfTr
NaIgMYJlef8+9Gkzy+1zdyHcqLTLUJEC1D2K8zvO3oLgRuumJLTX4k0jJt2b
cF1tc/UgWtfmRaGbTgT4CFnnXFCiwJ1zfSs7ncPAI4Y59QVae8wkuDM0FFzX
v4pbRNdOxPHE5YaA/RRTYLAyBQTCtpHE2YPB2rLEpwmtJ/Dc5qx+EJh3Wrqw
qlCALqhOxj0hEIxeF595gE7bNc8mdeAGHA2xkC1SxXxu5FueeHEVXlptG1hE
O4z+Koh5egWEDzbfPqBGgWP6SrdvpvsD3YLiRD36GaNfRGHVZXDrnExg2k+B
wIv9CpxffWHgedpxPfSx3F2Luxl8odyR5WkP2rT4miSdqzfs0qgz4D+A88RZ
9zVjwSVIEPJba4Puv50ZembJC7x7f1hMomN+clyIzfCEHyXJLHsOUsDYl41j
ZL0nGEbrV1xCx4kYzB9y9wB57QruFfT+Hw9+sBhdhFRJz/dHgAI63vGtcx3u
wLpup284ekljKrj3tDtMV8R0sx3Cebh8XfVEuyuYJWkFG6MPMfrKitNcoMWb
bm8yWl6xdUJYxAWyZS/cEz2M/eKbWlXrw/PAxSwMTug6tpX0/DFnCB/7PJWH
1uaYzeHY7wz2qUdOKqmjRZu1l5ccofvqr1/+6CVe47QPdo5w9NzzzGr0SdO/
Zu8/O4DQVh5GrSMUYLcmGY+328M9oqPoDnq8i7PPz8gelptDbTrRs3LTIvRD
dtAfPFttepQCKpWWTBMb7OCkVaZbKrpP7LNp4xNbKDtgzk9G13z3zX6gYQsJ
8+/93TQoED6TyqceawPrO6/tKkJ7/DENzThiA97P9/Usoq+7kzQl5q3B0DFV
MfAYxuOS/KE39tZQe9TkRz36mJVvkZeoNcgLbY5hOo799npdT9QPK2Dt9Z2J
Qb+oljQxuWgF10pkHvegI6nS8S/UrGD6/nddfk0KGK1dUfyywQpaTurlPkNn
sWuJLGVbgpokI2kSnW7RRxRfs4Rshjcb95ygQK+F+EqZsSWEVUg4lKG3bzZl
l2WyhPnEr9tW0Ebc3S87OizA1ju67ogWBdQe+qcv37EAddkVoVb05WPeoe3b
LKCQqbiD7SQFrnIPneIaMAfBMedrxuhDPht/nc8yh+XHn/q/od97qnjf1TSH
LxMPJgW0sb7n/3jSCZjDSwWbPxZo/4fXpuMWzMCxkeAZRCsqTUs055vheblE
SlCHAo5qz1WUIs2Az/SKmiVaUeqbkZ2LGXwkNpAG0csWhEyBvBnkqrQ7C+ri
PChkzkjfbgZhQbF+luiLkxphjMumsH+7cNIgettoPP3HNlPgtBrLEjxFgfkI
Ls8dr01hJjv/tSX6ZXv0SMQTU8g4qNYziE5XdxwuDDCF6+FrxgX1ML6kVNB2
MQXSx4ZFSzTPIRHpHlNTYLU33DGEHg8vtE88aAoTz7klhfQpsDGvJ7RYzhTe
/RpUskJLO+i1xoqYgl+ki8kQOiD0lJkfkykYft7rIHQa65m5MvM8nSnICi15
W6E//GXa+nuOBN+LQuOG0JdvcSl2DpOgclk7Q8gAz4PMQReYe0mQqLm1xArt
35H0su4DCXT7U7qH0Auk7pD4GhJIitv/EDLE+rzUdvFpOQno3aXnrNBfd3JL
chWTYOD1LEMaeoUqLzCVT4JS+tccw2jmeXFO3iwS3Ne5JipsRIHzwmJsqekk
cInXULBGf3KVM/Z5RAJhqY8Gw2i/uA5mxlgS/PFKsBE2poDb9y6lknsk+Fxp
7mmN9msT4H52mwQvNogFpaFvbpDi7A4nwe3TP+8Po3Pfn6jaH0IC+weFacIm
OL9bD33uvUGCw2SfF9boOxxLJ3MDSDB/meHjMPr9esbOr74k6KhtGhI+g/Wy
LvOmsjcJcjZHzVijhZ/X/ij3JEGoicmadHTXC8Z7dhdJYJnKxzaCPuAbarTX
jQSqP0cERc5SIOgUl5CICwm27cuWs0GvC6xdkj9PgqZGRb0RtMaQw40cBxI8
Yf9rIXKOArdGpWpZ7UlwzbTWzQb95iRV5a4tCc5lRFxLR6vsuOUsZkMCBcqp
uyPo56Yz0x+sSLBFlTNFhESBtrtKl6ItSTAR1J9vg3ad9qh0tCBBynanthF0
I1V24YQZ7meN3PGdpth/NM7lgikJzrguVrmiP4SHeh4nkaCYq1q5CF1nZytg
eY4E7O/CCn+hfWtNY8PPksDV/dQuMMN+teDTUnWGBM0829OD0ao+Bi0M6GCP
jJgt5jjvt3dGFRmTYIjPdbMR+uTZDYV86IPv94UmoUdnz2tFGZEgyevv8je0
/J3ObBb0gsA7HzELPD/Nh+2KNSSBYfNtijNaene0tCi6wNvQqQCdXLiDv9yA
BM6tI+fULClgfZj2Yvk0CRp8czqvox19882y0aKintr16KCMpHWm6Ovtqu+Y
rChw7Vb94a3or35rD+qj+8pFCtr1MX7iTSVxaEktrrl76LgPUbL96MopnnJj
tJ6kkJAD3ls+nue5N61HgrzOscRc9IlyKks1etO1AvZZdH/o2FQM2n6X7y0l
G6w3WyfKBXRtNzBcRVc/Xvp6HC14Y/3VGrTAzMwNMfQV6fa59bYU+KOllLMO
rRhkPnofrf23vqflFAmiZcQtv6AHm0tvv0RTeqa+8Nmtnk+GBR6gtUOK9W3Q
YWc73UPRWXJXmzLRZc5XLDzQjP1Hj0yjVUTWt1mgrcOY3+y1x/MpW8FjXTTv
QHJeJbr7eR+zHNo3wkacwQH7MT29rzC6W0Eq5QS6sdxoYhtafnB2+120lU2Y
3ib0nVtl97rQTJCVsKJLgp+KgRu5HSlAH8z+Yg6tOXwi0AJNcGlFTqLXqPR4
TqD3/Hyh1482//54UtaJAt8YpQW60WV3He0uoRU5B/3b0NvV5AbK0CVR4qaN
aC/ygjGdM/bbPN6SGnRHVFW7BnogMv56BXr3gTDNW+h5m+0vS9HkaE5VzvMU
eFymuKcAfQQGXpDQTbXvXHPRjyeeSqWiY9JFFzPRf2JdnpDRPhtDG56izx7e
xyd9Ae+r1Tc/p6FLJv/EXkRrdaiIPEazJ9SxvEKHSfx6+hDdMm1Ap+5CgQiL
WUhEx6yX7g1EPzli5BaPNhVkKKpFzzSnvY1Fi6r0RzK44v0yVkchBj2lX+Sg
gfa9M193f/X3nG8fDkVvb3O6GIUOCLLlaUDnJCYr3UOzFHO0a7pRgNejbuMd
9KfWycwIdATNkD0SnUKuC2xC2x77uPs22nHlgSmTO/aT6M5zt9ByOy4paqPt
hDYl3EQvyumwRqL7/OB7BLr6hNhEKzqjwuDgqvX9ux+eukiBu0N0O8LR3DF5
PvfQGawVsWHo4dwQ/Q9oLp4HfKvOfmcmxe5BAT7ZnvxQtMfAvnUG6A0rFZqr
Vl3Y/C0aPVKaOhGCpmcll3ahOZjHolcdczjugrEnBSyv2y4Fr+7fOddj8Win
poSSVYt6HhP8grYK2OW76slb/Es7vLDf3Ht+cNXFT+Y7z6KVp99tXHVARVte
Evonmb0nCH3sU0ZYHzr/iXruqj+tN1Ezu4T3JzNus1Xbq6wnBtBKsmLcq15w
fpVm6Y3zQ+D2UCA6/IGD8TD6XXRF4ap3tG3fZOtDgVdnbSJWrbrH96KDLwU4
Z7O0Vk2K+fLF+TLeBxp28q/60bnEZxf9sT9M+I7dQA8KnvP2vYr1vvl766p1
HZs+OofgffeRUsmqK56ryppFUmDN0nzRqj0kPuf8icX5GDr2fy2e4in54BHO
M77/+RTFMaQfffE/+x42H+ZNwfr6z80jmg8eojt5/2d3SX7WlMc4r/5zWWHj
QmoaBQp4/mfdOr6GZxl4H/3P3uMNdi/zsR/959MxXiOi1Xje/8+cSfufunb8
c/qfgSz7wX8ur+qZLp35//yV8BlZM/P/fNzU/LDj1n9OVnqmkyz6z59dmB5l
KPxzCkOjDPOxf9adT6HXMv7n+qOneRTt/7mJaup5xeefi/8GbkkO++f9m9ca
Jt3751reGwmJif/8fwA6uLD9
        "]]}, 
      {Hue[0.37820393249936934`, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13k4VW3UMHBFqcyFIspMEZKKqJUpkjFD5ZinzGROQjKkSIZkqEwRGUKo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        "]]}, 
      {Hue[0.6142719099991583, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13c4lW/8OHAhJUn2JysjI4RUsvJOKCsroxx7l1BIUikjUUb2zEhJZoSi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        "]]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesLabel->{
       FormBox[
       "\"\\!\\(\\*SubscriptBox[SuperscriptBox[\\(z\\), \\(i\\)], \\(t\\)]\\)\
\"", TraditionalForm], 
       FormBox[
       "\"p(\\!\\(\\*SubscriptBox[SuperscriptBox[\\(z\\), \\(i\\)], \
\\(t\\)]\\)|\\!\\(\\*SubscriptBox[\\(x\\), \\(1 : \
t\\)]\\),\\!\\(\\*SubscriptBox[\\(z\\), \\(1 : t - 1\\)]\\))\"", 
        TraditionalForm]},
     AxesOrigin->{0.9, 0},
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     PlotRange->{{0.9, 1.1}, {0, 1.5}},
     PlotRangeClipping->True,
     PlotRangePadding->{
       Scaled[0.02], Automatic}], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[
    {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
     GraphicsGroupBox[{
       RectangleBox[{0.33645838936399985`, -0.4098236417601965}, \
{0.7844583893639998, 0.39017635823980346`}], InsetBox[
        GraphicsBox[{{{InsetBox[
             GraphicsBox[
              {Hue[0.6142719099991583, 0.6, 0.6], AbsoluteThickness[2.69], 
               EdgeForm[AbsoluteThickness[2.69]], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 0.08}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0", {1.2100000000000002`, 0.58}, {-1, 0}, Automatic, {1,
              0}]}, {InsetBox[
             GraphicsBox[
              {Hue[0.37820393249936846`, 0.6, 0.6], AbsoluteThickness[2.39], 
               EdgeForm[Thickness[0.0239]], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 1.24}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0.005`", {1.2100000000000002`, 1.74}, {-1, 0}, 
             Automatic, {1, 0}]}, {InsetBox[
             GraphicsBox[
              {Hue[0.1421359549995791, 0.6, 0.6], AbsoluteThickness[2.74], 
               EdgeForm[Thickness[0.0274]], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 2.4}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0.01`", {1.2100000000000002`, 2.9}, {-1, 0}, 
             Automatic, {1, 0}]}, {InsetBox[
             GraphicsBox[
              {Hue[0.9060679774997897, 0.6, 0.6], AbsoluteThickness[2.18], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 3.56}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0.3`", {1.2100000000000002`, 4.0600000000000005`}, {-1, 0},
              Automatic, {1, 0}]}, {InsetBox[
             GraphicsBox[
              {Hue[0.67, 0.6, 0.6], AbsoluteThickness[2.69], EdgeForm[
               AbsoluteThickness[2.69]], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 4.72}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0.9`", {1.2100000000000002`, 5.22}, {-1, 0}, 
             Automatic, {1, 0}]}}, {}},
         AspectRatio->1.7857142857142856`,
         FormatType->TraditionalForm,
         PlotRange->{{-0.1, 3.26}, {-0.1, 
          5.8999999999999995`}}], \
{0.33645838936399985`, -0.4098236417601965}, {
        Left, Bottom}, {0.44800000000000006`, 0.8}]}]}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Input",
 CellChangeTimes->{{3.572981566609123*^9, 3.572981571583222*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[{{}, {}, 
      {Hue[0.67, 0.6, 0.6], Thickness[0.008], LineBox[CompressedData["
1:eJwd1nk4VesXB3CV0oAkQ6TR2FUqiQxZmeLKPGfKTBKuTCGVXFJS5qkMJRQV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        "]], 
       LineBox[CompressedData["
1:eJxN13k4VW33B3CiVKJSSkodQgOhIhlqJRooY+Z9cAwdQ1HIkHAylAaRDJky
D1HGkDyUQnRMRSQkc5TYVIae1G+d39v1evc/+/r8s697f6973Wvdwlbn9E4v
YmNjW8/OxsZ61/Vu+Om/lwS2/39mofDdSuUY9ApXkbjHOTOQXWGzTUyWBO/P
EgO7q39AhsxKoTNo2zIh7sru75CS+oSvAO1r80Khdf4bxFzn/a0sR4KsZ7GL
r/EUXDMofau/j4RfkvvCB96MQ2CdFTMWXZrUla/l8xUuK/FU9qI7D2s/H5Ib
Aw9hqwdn5Umo0ZWx62kYBZeIFcmF6Ne/6/Y4ZI+AE9fjqFm0fnudunv4J6B/
5fYP3E8CbWrawO/qEFjRSjyY6Nd6qW3PQgfBvJXmuEqBhINaI2nzKQNg8KTY
OB4dmtBlyjfcB2pXLKSLFEmgUI4pNGd/gEeW/D2z6NnfdrtndLpB5GB98AEl
Etq/fuG4vLgL2Gb2fX6Jfja4RSLhbgecax2L5lYmwbMlznXPhXfQk5dyTAdt
Z5RgIGbWDv/Y8aa/R+fdGvmtpfcWdh6pPrX5AAn20zHsqWatEC3stcga3d/Z
8iXUtQXcO4csxtCKjdX3Iitew1BJHO/ugyR8S35V2tTXDPrhuhVuaPMXZGiQ
aRPsOVkh+Aedam0Tbs2oh+Ttrq9UgYTvuaMbJHYyYdXiHZ7X0JHblWg6g3Uw
XhHRtvoQCS/CDAOVA1+CWaxGoCF6bbW6SptdDTS4s+2NQ/ddWb37nGk1ZEuf
vS2qQkJaJXtQgNUL2LBCBOzR+wXj7s16PIdrI+++5qAXf81ms4muBHqy6gn5
wyQ85QuZv0lWQJvP3NwltAXNS+exYzmomebdr0SHxNwnNebLQHjNxiUaqiSE
3zBN8tMphdsTr4tC0CucjGVT+R7D7/qr1q3oHDOB1B2DxdAdOFVJVSNhU+T8
/YLCR3DC8v65ZLTcGUc3h9xCKDtgvnkYfUtthn+6pACip19dOneEBOvBb12u
HXnA1crYWYSWE0yYKJbOBfc8ufez6A367NsOxT8Efbvkff5HSRhaKZmvXpAF
VWpGQy/RnNxJ7JNG92GPME8E9zESBPydy6VXZcKqTs/JCHSrBf9dycI0YJRI
Jb1H6xMWbmaxqTB+Z1Br83Hcz4ovw5eHpUDDCZ2HmegpL9EHGzKTQGn7EmIM
veGQgZfZjUTI5ixftludhDWxocSJnnsQVLHNtgwtOjzM11kXC9MxH/j/oG2G
Z421zWLAxj28WlWDBOepZHmZxdFwWPqPcCP6JlfARqubkVDAXfx69QkS6lSU
AoZsI4Ay4sAwRN/zUrbZrx8Ov5Pauz+idUSla4RNwqDjc/zYlpMkbGZ+eebN
uA2PZK1/WaAtvq1jrLEKBbu6iY296IbJ4iZp22A4zFciQdEk4aExxUCK6yYI
Ub2VaOgrYZnUa0+uQ8vEUqIXreExVPBcNwgeKjQ7ULQwP6c749/krkJQQKQX
Dc0Vf7FYfMcVUF4vEtuL/rFtzCxOIQDWWY5kUbRJKH9lHHXRwB8ms3Of0NA1
qulat338IOOg0vtetFSPaNb4RwZcvsY+StEhgY+WXqLq4gtES+0sDc08aHHG
WcAHVtH1BfrQ6xhdIXrxXvA5T3C7sC4JkofrqCKeF6FmrlfeEk3flXx5kY0n
eN1yNOpDf/Ff6ppp5w767/baCuthHt61wR8ZbiAt/NPdEi0xueMBT9oFGCy6
GtWHNnWs4ohZ5QpPf5/MED5FwnyhyfcCIxeIOb6mxBJNFKWFyWc5g1Z3Ylsf
+pZ5lKGB/XnYLk4fEtYn4WdTRAIz5xxwnJf8YYn2ExDvS45xglKOJ2v70Sud
Ntj1J56FO5oMUREDEjIVjQoTSs+A490jslZomc8FKo97HEBEouVUP5pT9KLa
eh17+HUh2lrEkIQuK4F4jlg7ePfU3NUKrRb3el3kuC0ULhULSEF3uwj93Ktp
C8F6X+70oyPGN1zRKaYDPb4gRcQI93ubZ7CVOB1Uhj0KrdDyN2YERxNPw/RF
zpZ+dM9+yifnbBt4XcXsEzEm4ZhGybZwRRt4wBM2aYXuWlqlR39jDVeNjNhT
0VOZSZ7XnayBliy0egAtkfp1OnG1NSh+GaBsNSEhvrlor16ZFfDLZctYoznI
BkLTzgqYdft0BtBiOtMhoy2WkMY3b7HVFOvX3rHgZ4glMKhV56zRw6FSDFlt
SzDNuM5IRdNpa6OM11iCLKkdOoC2J015JLtosFJxXeJWAs93F/ZjHhk0+BzQ
nWuNlpY/X7XYjQaJ6+2bBtCqr05s3bGRBr9eyBzbQSVBDxgalB4LMHaafeaE
7nE6MjV80wKKN1TuL0JbprqSh8EC+GqCCubQvoL7N7+bMQen89o7wYyEpm7p
LSeLzaF+4/rUQPTaaKXlOh7mEOiSEbHSHPszI1unncsc+oSceAzQ8ZZKJxrb
zODgK7mrseihQ1oflTLNIPbC/O+PaLXSuU/Dl8xgZkuNh5gF1uePdYvvnjID
/fpg0gFdc3uUJiBlBvnu+vb56OSo9RcVuc3AoXHAVImG/Uo9WyW3gQq1ng9a
L6O/OM28ysmngqio68mXaB2LTzZZUVS43KxYw21JwpL6txa+vlT44LXooC66
sfKR5go7KiiKM0ui0BIjDf2yp6gQ9SZMuhu9aHNcSxdQQWe7sLCtFQm6Zc6N
ykJUyGkdiXmIHqxibq3locJyRj7fFHpLOSF7/g8B9J2eN+WtSRhVcpzcOkVA
VRtw+qAvNRpmNA8RQPHj8nmBvkUz7LPsJMBbsvkHlw0JJvOV5sxmAvYFmH+6
g46j3w3sLycgXEqc1oFO+S7X715EAPn+a4fQacyDplGf/ZCAk1eKda3RarV+
b13SCciS8WHeR4v+4KFWJxCwpFtNdRwdImnoHRlNgFXQivK9dBI0OXz/dN8h
YFNPXM5TdFv5scs51wjwvG4tzmmL89G88cZtgQS0yUokqqP/rdU+NMsgYE/v
1PpQdEdux1VBbwJCbpbdfov+/q/vzyBPAr7s818maEfC82Wv+ZTcCDjer+5v
gdabY3so5UIAu8J718/ob4q6SdVnCTAfTBqTtich5sbFc+YOBJSF2p12Q9uu
m47bZkfAeiWZnjJ0a2dR7CY6AReGZwzZHEhwe3xQRNGGgNdhz5qPoANJMXEf
KwJ2HQg6fhP9NPtFSz+NgOHwdYrrzpBwXKiyi9ucAFXoKSTQ9i9332BSCUj6
nC6RjHaPZvqmEAT8inRMG0b/LttZH2ZKgImKnJDkWRKi04PSo0wIKBn7FemM
vu+9kp5nTABfdDXvYzRN1Suw04iAhvFTbIcdcd44LKhhZUhABJdkpz/6Q43b
kloDAqgUzqIqtPXxj/byaFGF7lucTiSI378XW6hPwFfdItsj6PO/aE3y6BKH
YJWr6NwCWfWXpwjwDbDZWIvWsA+gmqF5i9c2Hz9HwhOJ1OYUPQLaG8fuX0f7
yUnw6KATh6v9mWg72sp7HGi7P/FU7vMkaCd8W1KhS4CMgNu+k2j9Q7u6LqFn
ZTRX3UIfMd9WCOhKdbHPjejUf95ILEXrXmq7p+1MQu+SM1npOgQIRuR43EbP
eSrzeqH7H17RfYMeE0lq10Vn15hJ8Lng9xg9lZJolx65xafQyyTW316OVpzh
+RiOfmU7wv1FmwCOVcOlb9EmpZvYmtARKlFnDV2x32yaCI9FU02djt5F3wuz
/RCAFnU9SulA1+V7TDmhx25u/ilwgYTdsrl5BLo4bbrVBP2IQ/W7Otq3oikn
Fv3w1lCyAvpoe0ZQF3osMSR+J7qdy0jJzA3Xu/P4mlXoBIo0fwKaoBy15ETT
FbgmetAT+3sS57QIkNL7WLfFnYSPCVLlE+gZh8cpNJblatOG0ZUBod7J6NaN
Ieo96Gvxtob96EGxjLh2tEDT+uU2HjgPqM6ufoXuHZ4YSEMfW9wlVIXO+lNb
MYQW41XIqEC7CCTdFffEeV9TJLkUrbjb09kWPdB5dnERepGGzon76JyxdGYe
mmm1XWwU3THBMfoATUR0dDhcxHlj63L+dLRoTn7hA/Tsp3n+FPRYzbXgMfTY
pWjDRHRRD42+ywvvQ7x5b+LR3jP7DzmhmbkM/1i02qrVgnloD+ksm2g0z47R
bxPohuytF6LQ7SrPG2UuYR53FHIi0AmmMZnO6EMafivC0XRXZ79C9CX5dyFh
rDyD1YlvaPuTxrtvo6fThOVkvbG+Z6iTIehnFXO8buhjnhcabrHybH8zUoxO
C6FVBqN1JrJeTKNPM1bX32Tlu9Q/Xt4H65We8vkGK1+KqbsnurPFQIjlTakH
lpWivWmbTl9HG4kJx8+gnw+bll9D38nklJb3JaEioV6Y5aYdI8/d0U/mDkcE
oZc/rNcvQV8Iy+Fj+YhU3qcfaHUV3vir6Mv5d7zkGNhfbLylWS7f487jhr4u
J9JwBT1bZJJUhKbrKTmzvFf+wN7v6FijNZtZdnpCebn3Mv5fHGdLIDpbidPE
FX1okUcwy0MVn74UonOHe06yTDlU7zuFpmwq52OZ+iJ39R4/PH/YYz4EoO+q
3UlzRq/IXpbDMq+6CZNEM21FjFkO1KSQ5/xJ4M06uZrlf3U/8U+gG/oPtPuz
9p9hrpJTANaH7rJ0lmkWykFnA3E9+T9NWNayY7Y4XCHhlBm/OMtLghex21wn
gfFKtdEPXZGnKG12C+8TY+NPWHbZ9u7Br0g8761XFLMsnui6PT4B9+/USBHL
WtVCtZkZWL+U/9h9tPb0o1wSzmz8j0Xin0rMoW3/ulGrePJgHt4//lq0KMWH
ibb46xZfn8i+fBKM/nrX2r01Kx9hf//rwYMJomcfk6D113oRFwZEKxe8LlY5
3en1glN/9WTRexf8z7P346WT/+MPEx4D7JP/9TGquYrdmgXHyWdqxoku+J0j
d0KG7IITOeukVhxdsNZ0IoeG4YJfqult3EdfMPMb1dXbY8HF8/4r44IWrMyz
SD/29oKrNvlFx8Qs+P8AO/Jltw==
        "]]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJwd1gs0lGsXB3DJpY+oREoqHdfOkVMiIrZC7oWE3Mp1Ihn3iBSHSiSUJEWI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        "]], LineBox[CompressedData["
1:eJxN13k41VsXB3BTRRIp0UC4kqgoM2UlkiIREb+DY8hMhsyZx0IZy3TNkaki
hAhFSaKo0DWLJJcfhbop7zr37Xm955/zfJ7zx9nPd6+919oC5hfPXmCgo6Pj
o6ej+/c76WlWmxgJdP9+voGoqr3xPProkQmlkpAlEBBtVPffR0Lroo40y8gC
cCza7rqxnwSOPzVcrnyYhw22W7j60Rpr2NXbJeeBuf/ResEDJDh0bDscEzkH
K02bF0vRzVzvZ9ccI+EfqUefv6CtThsGf9echcUCmxF5cRIy/L5UDu2agZmY
+vYWdADl+J7U0c8wRWfzmFWCBOf7byLnX0/BhBtntQ56nc+2To22TzBgaJ07
gA44J+PN+fYjtO/e5LNwkISSavnyNM0P0Jr88KLiIRJ8I9zas/zGoJnV6kIQ
mlU0fu1I5Sg8nKvVZpMkYVy6rFhZcQSqLC+o6aKXU2Y//ogYhvIe9sMp6M9n
hbtOVg1BUb3lnt1SJOhxPdzOKDIA+RLsvPboShHWG6Xzf0FObg1nGfrUTqM1
da3vIeXKxl+HpUlgIsOzspJ6IfJc9Rs9GRIY/Bsd5QrfQGireVsqWi3N0D6v
pRsCFdkah9E1nlcPDk51gaeAebGDLAmKO1V/JGi9BtfEDdnlaLkvU8xB0a/A
ad2DG9/QBV/nuxTzOsHqb9bgUDkS1P1UGGon2sGcWuXZht4RvH/Lz/QXYNJN
deSQR6s5/EintsG5msrz6ehL2r5CWze2gmqYqXiFAub1M+x2ysITuG/GNfgN
veaSlV3UxicgqPQi+ogiCcznw/p5Dj4GuiWZqadok5vvu7PjGuFi93Qy62ES
5LdYs4392QCDd3NOaKMnX83qrt/7CB7abLzVh9779meht9NDED3erMt3hITG
RKuk+D21kCzgw2CBVtJpGH0zUw0e78dNp9GkFnVb8a0qGK9K23hQiQRBm5IF
qcRK0EvQqXdH1yoNjnVfq4BDmvXbV9D9rsS8fX45ZIu4PVcBEl7wPK+7/LgM
ONbs9YpEZzd2VL+evAcz9YlvNx0lwWfzRU3VW3fAOPVUqD5aMHSvWYFoKbR7
0Emmocs7FXrtmoqhSNwhVkiZhKsPostk+Qth2wZBsEVL1+T1jk0UQORkz9+l
aGdGp2jpunywylbRkMW6NxK5DLqxefDW7/t3X7SbKF/OfEwuqBrdvd2Idlmz
8mvgZg4IbN6x9pQKCROnDdp8O7IgdvZVxTV0suOstuHXTPj1ItyiG61neWiH
JjUD+kPnGymqeH7/MpxTd00DDbPbF7PRBuaNuWlbU6H2iAnfBFo4v24bR3sy
JC8+9714nARPm7rHmtY3YF13gGgFeoEuZDpTIwk87kr3fUMfZK4+IqqUCHo2
2TLBaiRs9eCy1NCIhyeqBuNP0Q1rd43nW8bBIQG2RNYTJKyUS9o+vhILHO+9
5hLRxesLxDmnYiCg6kBWH3pKrafx3KVomIn/oMWnToL9A6H5+U1R0K6hXVKA
pkabtMSERIKiyFpiGn3huEZux7kIKGKqYzl4koSqzO/dM7LhEFG/x7oW/a5D
2uWhSCgspgxwraAN6eebvkqHgKVHQrPKKRJ028sChLWD4Zj4isBLdMKL4Wvj
twOhjLXy1SYNrNf7JZv82gOAf9IuQB+tmhivfZriD7+y3vUPodfe77/K9sAX
eqfSp3dp4n7szAqhJvrAfSmLZVO0M/tkYkGgN9i0zu4YRitFcDfLhXjCMc4q
Mf7TJHjEvaOKJnsAL+WyIhXNZwXOJjXu0DXLTAyjGbZSMg7wXYIS+U47fi0S
NnOFipZQ3SAiJMmHig4yZfM4UOoKh7kFU4fRhNwl45PmLrDVbLKQ/wwJTxYz
L3597gxzRXdqqOjtLU/LW+WdIV9JsW8YHS+mKJNMdYLASPpP/NokdAXbb3Ny
cASi69k3Klr/gVVdaJgDcFjp8YygvaN5rrX028HU3e0iAjokXNSSaSzZZgct
34dlzdDtTe6MWma24BPjaDCCDg/zHri60Qb0eiStBc6SkNdwJJzXzRrEBf7x
MENrRpo9Nxi2gg8V4TdG0HKMH8oXui7Ao1+a+QK6eN6exj0PNLgAKeqbq8zQ
FdN/9dCPWYJWf+bbEfSJoruxjmyWICJsNS6gh/mHLnUWFFsAo/O+BTP0ncda
TR5nLKCasWbLKHqpU+FjVr45xJ8OEBI8R0Li+m/DDobm4HjzuJQ5utUgv+YO
hzkIinXpjqL7LNR10qPMYPlSsoWgPglJli/E3miZQc8jEzdzdIQoV0cKlxmU
M+8OyUF3ncq8XjtEheizn+NH0VcFUl3WllLBKr0sR9AA+w1/2M8zflRQnvAs
N0d3MavtdtCmwqI3U9coWnjyXevisim8etI2InieBIkmizq1clMoZoubM0cv
eqUxsTuYQriBAX0uuq4+//BGUVOgZvNuGkMrF7BcXTttAgqfx/j/MMT8bAud
6stMgEu6SMIC7b7tW/oPHxNoa5XRHkPfaAxNBW4TyOP8afqHEf5fMOiOfzLG
vvrkogX6UW/moE6DMRjlXwnIRQeLByQRN41BijxzfQwtOp8s+JeLMbArbM38
g8D1XbOxKNYyhqmQ/jsW6F/bo04V7jeGTG7bjjG0mPvR5OI5Ciw/ljixl0JC
h5OmpOIbCpx3+tbghHaVy+F6Xk2Bym2NchVo4Y81PFKZFOBsiSj7jvZcafzD
OIICTs5nRMEY+0X+qw17XCjwYgd3bij6/XCXrweFAqGu+YnsJjifmE3SKctS
YITXie0cuiC+/3qMMAWUnkuHp6J332+3YuCmQOqln7+G0COOZs+imCmwtKvF
c7cpCWk5BtLcPwjQexFN2qFFM9ZYJMwQcM9Dz/Ye+mXcDz5ylAC7l2NGilQS
LMv25bB3EPDMq7g7EF2Vmr9c1UyAkJCb5lM0szb9zLo6AgI7FVpYzbC/EUIj
i/cJGPBhUNJB94/yMXqXEKAg3FZ1A805ySobeouAG6/jxPvRMtMl69kzCdAW
ERCwNieBhydzIDCBgNLuyZQStKOzIWlwjYD1Afc459Hl7pIPrl0hwErUK0rW
goSbLLGBfGEEPHkLTH7o8nz6jfRBBPAHrfN7jIZbH6Il/Ai4vK9zYZ0lCX+0
OVwv8CZAJsTkYzxaM61C/rwbAQkHhKm96IFgg5ZIZwLIvr97eS/geYpRiZtx
JEAzrFLHAv3uQ+XLMHsCCiX82m6j8/dIzJyyJWBtv6rKDHqQbt0tBWsCzCM2
1ElakWArLTekc4GAnYNppY/QT41bMj+bEeB1xUKYyRrnwoRwRlsqAW+lxDJP
oimp7RmMpgQcGp7nvo427+TWqjEm4FpUbewbNF1N0pZICgGfZYJZttvg/CQW
tM2JIEB99GSwKdp+ofSWrREB9PJ9blNoSUnvTWnnCTD5kDUtbovzqULX1g4D
Amqv21xwR98Wov/MgeZWlBisRTdHq5ma6xNwaWJJn84O66mv1ajpHAGv4ho6
j6OZ+9n69qH3H4lQj0Kv8b02matHwETCVoWt9rjf8UyaZboEqMBgOYF2OyLC
oYbOmrollo0uod5WGTtLwHKSY94E+vaGMOVItKGyNO8+Bzy/ol+dpdBV08tJ
LmiKdrDqRx0COJObNz5ASwwck89Ct8/o0h1zxPvaq6NIEJ24bt/7YPSjru3v
Z7QJoPAzVTxBL0/OTz9CC8n3xzA5YT1XlqTGo//WqbA+jk6ae5xpi66yi1YO
R+9k8q1XQfuHWO54ho7ria3hR2+s3NKpfpGEB8UqXqNnCHj3cvr2FfQxl5W+
p+jMiebgNnTVhi6DUrTNSjqF1RnXYxT7PAktweMuo4neNLvAEoj+JnGaIwbd
KOyyaI9uPLl76iWat3beyRCt4/v2zzMuJLyu07guh96eWOoZi27iYWEQRY+W
hOm8RiuNaN7YiS5qMRbjdMX9SBSR4UC7Dkqv0UVbKmq8ZEIrLLENJaBNJsbU
/9EigJFjovoN2nVP+E0Snah8w0HfjQSBqESnITTFyEntJjqq5+j7HrSQmxp/
L3pcTXPoFXo6iu8fnks4D42PurShK/MWuw3R/Vu2RDSj/es7SlNpXmra0oBW
e5cf8Rf6Glv8plr0u3UGisbu+J6qLZIpQ2fwi3NloHvVE86Uoq3k180OooeF
n1YXog+cHWrd5YH3h/SifT56ye5BDhXdXqVjkYtuDLl+ORsdLuSdkoWOTLfW
H0X7F3qwZKB5OrjXW3riedb8FZqCHp6YHctD+yzaRN5EF648qx9HG1cZVyah
XXmybgp74fyZEMWciFY46OVijR6+P+Yfj2Y4pa1xG72eksgVh24zF9n9Ca11
gqntOppI7O2188b5r7g+OIaWX+m98mJ06svnwdG0/Foio6fRtlabk6PQFYNU
q/0+WD8sI41X0ZeX5I46oUdOpv+4glbl2LT9LtqVsVONZra9n77MooOH+LMj
aXkqN72U8MX5YEWPheYMo5QCF3T14An/CFqebi5B5Wgn3b9/hdPyjD5JfEFf
b9C6SvNinoC01GUSGE2u7KK5of77Rne0RGV7fRgtz3evJytpv+82tKRZe7bw
8eJl2v3lz0kzD3NwuqwfzrNSac9CafnyG3l4oQ+Zbw+heWfuEZZqdPyr7OM0
G+wWSF9Cn/jzLBvN8QVM4rL+JHBtbuwLQXfsnWzyQL87HF5E8/EDdz8uoE8E
VRjQXHfIg809APvjqC4nzZKyRyS/orm/Q28wukiRydAtENfDXlRAM//RF/7z
6PWsGwJovqkan+cSRMKGo7zGNLvq31F0CsH9H127hmYtm7YuuzDs90zF74PQ
a6MZ6C2v4Hs4ibme5vq7CuLGMfjedEqqotl1T0/xchLmI/O1gmbhTDeR9Azs
ZxaT/1qrmfdZQT7Oq7z/tcenZxfu3yHh/I7/WjD9kdh3tP5vv9SqnFO6S8K5
3xaqyPFrQ+v9dpe/X9LIPRJ0fnv/FskW9vsknPntD0oZQg4PsB5/+2zipTGh
xlVvTT18y+nVqnOXBwuthlf9sKFvpnru/zww6zlGP/c/n6CYKNtsXnWabMHp
NKFV9ziyZuRLrTqTqfXABrVVay1mMp7SX/VT1bM7ZKxW3faF4nbZc9WVP4PZ
0yJWfZiNQS81dtVPdgYlp6Ss+j9rJZDG
        "]]}, 
      {Hue[0.1421359549995791, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13c41e8fMHBFGiQkZe9RhCSzepdSEiKrOvamjBCiVLZKJZtKKNlRSGSE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        "]]}, 
      {Hue[0.37820393249936934`, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13k4VW3UMHBFqcyFIspMEZKKqJUpkjFD5ZinzGROQjKkSIZkqEwRGUKo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        "]]}, 
      {Hue[0.6142719099991583, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13c4lW/8OHAhJUn2JysjI4RUsvJOKCsroxx7l1BIUikjUUb2zEhJZoSi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        "]]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesLabel->{
       FormBox[
       "\"\\!\\(\\*SubscriptBox[SuperscriptBox[\\(z\\), \\(i\\)], \\(t\\)]\\)\
\"", TraditionalForm], 
       FormBox[
       "\"p(\\!\\(\\*SubscriptBox[SuperscriptBox[\\(z\\), \\(i\\)], \
\\(t\\)]\\)|\\!\\(\\*SubscriptBox[\\(x\\), \\(1 : \
t\\)]\\),\\!\\(\\*SubscriptBox[\\(z\\), \\(1 : t - 1\\)]\\))\"", 
        TraditionalForm]},
     AxesOrigin->{0.9, 0},
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     PlotRange->{{0.9, 1.1}, {0, 1.5}},
     PlotRangeClipping->True,
     PlotRangePadding->{
       Scaled[0.02], Automatic}], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[
    {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
     GraphicsGroupBox[{
       RectangleBox[{0.33645838936399985`, -0.4098236417601965}, \
{0.7844583893639998, 0.39017635823980346`}], InsetBox[
        GraphicsBox[{{{InsetBox[
             GraphicsBox[
              {Hue[0.6142719099991583, 0.6, 0.6], AbsoluteThickness[2.69], 
               EdgeForm[AbsoluteThickness[2.69]], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 0.08}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0", {1.2100000000000002`, 0.58}, {-1, 0}, Automatic, {1,
              0}]}, {InsetBox[
             GraphicsBox[
              {Hue[0.37820393249936846`, 0.6, 0.6], AbsoluteThickness[2.39], 
               EdgeForm[Thickness[0.0239]], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 1.24}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0.005`", {1.2100000000000002`, 1.74}, {-1, 0}, 
             Automatic, {1, 0}]}, {InsetBox[
             GraphicsBox[
              {Hue[0.1421359549995791, 0.6, 0.6], AbsoluteThickness[2.74], 
               EdgeForm[Thickness[0.0274]], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 2.4}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0.01`", {1.2100000000000002`, 2.9}, {-1, 0}, 
             Automatic, {1, 0}]}, {InsetBox[
             GraphicsBox[
              {Hue[0.9060679774997897, 0.6, 0.6], AbsoluteThickness[2.18], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 3.56}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0.3`", {1.2100000000000002`, 4.0600000000000005`}, {-1, 0},
              Automatic, {1, 0}]}, {InsetBox[
             GraphicsBox[
              {Hue[0.67, 0.6, 0.6], AbsoluteThickness[2.69], EdgeForm[
               AbsoluteThickness[2.69]], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 4.72}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0.9`", {1.2100000000000002`, 5.22}, {-1, 0}, 
             Automatic, {1, 0}]}}, {}},
         AspectRatio->1.7857142857142856`,
         FormatType->TraditionalForm,
         PlotRange->{{-0.1, 3.26}, {-0.1, 
          5.8999999999999995`}}], \
{0.33645838936399985`, -0.4098236417601965}, {
        Left, Bottom}, {0.44800000000000006`, 0.8}]}]}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Input"],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[{{}, {}, 
      {Hue[0.67, 0.6, 0.6], Thickness[0.008], LineBox[CompressedData["
1:eJwd1nk4VesXB3CV0oAkQ6TR2FUqiQxZmeLKPGfKTBKuTCGVXFJS5qkMJRQV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        "]], 
       LineBox[CompressedData["
1:eJxN13k4VW33B3CiVKJSSkodQgOhIhlqJRooY+Z9cAwdQ1HIkHAylAaRDJky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        "]]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJwd1gs0lGsXB3DJpY+oREoqHdfOkVMiIrZC7oWE3Mp1Ihn3iBSHSiSUJEWI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        "]], LineBox[CompressedData["
1:eJxN13k41VsXB3BTRRIp0UC4kqgoM2UlkiIREb+DY8hMhsyZx0IZy3TNkaki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        "]]}, 
      {Hue[0.1421359549995791, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13c41e8fMHBFGiQkZe9RhCSzepdSEiKrOvamjBCiVLZKJZtKKNlRSGSE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        "]]}, 
      {Hue[0.37820393249936934`, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13k4VW3UMHBFqcyFIspMEZKKqJUpkjFD5ZinzGROQjKkSIZkqEwRGUKo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        "]]}, 
      {Hue[0.6142719099991583, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13c4lW/8OHAhJUn2JysjI4RUsvJOKCsroxx7l1BIUikjUUb2zEhJZoSi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        "]]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesLabel->{
       FormBox[
       "\"\\!\\(\\*SubscriptBox[SuperscriptBox[\\(z\\), \\(i\\)], \\(t\\)]\\)\
\"", TraditionalForm], 
       FormBox[
       "\"p(\\!\\(\\*SubscriptBox[SuperscriptBox[\\(z\\), \\(i\\)], \
\\(t\\)]\\)|\\!\\(\\*SubscriptBox[\\(x\\), \\(1 : \
t\\)]\\),\\!\\(\\*SubscriptBox[\\(z\\), \\(1 : t - 1\\)]\\))\"", 
        TraditionalForm]},
     AxesOrigin->{0.9, 0},
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     PlotRange->{{0.9, 1.1}, {0, 1.5}},
     PlotRangeClipping->True,
     PlotRangePadding->{
       Scaled[0.02], Automatic}], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[
    {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
     GraphicsGroupBox[{
       RectangleBox[{0.2651980953788795, -0.40146313632447195`}, \
{0.7131980953788795, 0.398536863675528}], InsetBox[
        GraphicsBox[{{{InsetBox[
             GraphicsBox[
              {Hue[0.6142719099991583, 0.6, 0.6], Thickness[0.008], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 0.08}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0", {1.2100000000000002`, 0.58}, {-1, 0}, Automatic, {1,
              0}]}, {InsetBox[
             GraphicsBox[
              {Hue[0.37820393249936846`, 0.6, 0.6], Thickness[0.008], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 1.24}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0.005`", {1.2100000000000002`, 1.74}, {-1, 0}, 
             Automatic, {1, 0}]}, {InsetBox[
             GraphicsBox[
              {Hue[0.1421359549995791, 0.6, 0.6], Thickness[0.008], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 2.4}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0.01`", {1.2100000000000002`, 2.9}, {-1, 0}, 
             Automatic, {1, 0}]}, {InsetBox[
             GraphicsBox[
              {Hue[0.9060679774997897, 0.6, 0.6], 
               LineBox[{{0, 0}, {1, 0}}]}], {0.08, 3.56}, {
             Left, Bottom}, {1, 1}], 
            InsetBox["0.3`", {1.2100000000000002`, 4.0600000000000005`}, {-1, 0},
              Automatic, {1, 0}]}, 
           {GrayLevel[0.], AbsolutePointSize[3.], AbsoluteThickness[3.15], 
            Opacity[1.], 
            StyleBox[InsetBox[
              GraphicsBox[LineBox[{{0, 0}, {1, 0}}]], {0.08, 4.72}, {
              Left, Bottom}, {1, 1}],
             FontColor->GrayLevel[0.]]}, 
           InsetBox["0.9`", {1.2100000000000002`, 5.22}, {-1, 0}, Automatic, {
            1, 0}]}, {}},
         AspectRatio->1.7857142857142856`,
         FormatType->TraditionalForm,
         PlotRange->{{-0.1, 3.26}, {-0.1, 5.8999999999999995`}}], 
        {0.3076673231804734, -0.42411339115198887`}, {
        Left, Bottom}, {0.44800000000000006`, 0.8}]}]}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Input",
 CellChangeTimes->{{3.572981435820232*^9, 3.572981459697967*^9}, 
   3.572981556410136*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[{{}, {}, 
      {Hue[0.67, 0.6, 0.6], Thickness[0.008], LineBox[CompressedData["
1:eJwd1nk4VesXB3CV0oAkQ6TR2FUqiQxZmeLKPGfKTBKuTCGVXFJS5qkMJRQV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        "]], 
       LineBox[CompressedData["
1:eJxN13k4VW33B3CiVKJSSkodQgOhIhlqJRooY+Z9cAwdQ1HIkHAylAaRDJky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        "]]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJwd1gs0lGsXB3DJpY+oREoqHdfOkVMiIrZC7oWE3Mp1Ihn3iBSHSiSUJEWI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        "]], LineBox[CompressedData["
1:eJxN13k41VsXB3BTRRIp0UC4kqgoM2UlkiIREb+DY8hMhsyZx0IZy3TNkaki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        "]]}, 
      {Hue[0.1421359549995791, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13c41e8fMHBFGiQkZe9RhCSzepdSEiKrOvamjBCiVLZKJZtKKNlRSGSE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        "]]}, 
      {Hue[0.37820393249936934`, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13k4VW3UMHBFqcyFIspMEZKKqJUpkjFD5ZinzGROQjKkSIZkqEwRGUKo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        "]]}, 
      {Hue[0.6142719099991583, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13c4lW/8OHAhJUn2JysjI4RUsvJOKCsroxx7l1BIUikjUUb2zEhJZoSi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        "]]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesLabel->{
       FormBox[
       "\"\\!\\(\\*SubscriptBox[SuperscriptBox[\\(z\\), \\(i\\)], \\(t\\)]\\)\
\"", TraditionalForm], 
       FormBox[
       "\"p(\\!\\(\\*SubscriptBox[SuperscriptBox[\\(z\\), \\(i\\)], \
\\(t\\)]\\)|\\!\\(\\*SubscriptBox[\\(x\\), \\(1 : \
t\\)]\\),\\!\\(\\*SubscriptBox[\\(z\\), \\(1 : t - 1\\)]\\))\"", 
        TraditionalForm]},
     AxesOrigin->{0.9, 0},
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     PlotRange->{{0.9, 1.1}, {0, 1.5}},
     PlotRangeClipping->True,
     PlotRangePadding->{
       Scaled[0.02], Automatic}], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], 
      RectangleBox[{-0.2942184402652861, -0.6822393080180155}, \
{0.15378155973471386`, 0.11776069198198452`}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{
        RectangleBox[{-0.34421844026528614`, -0.6322393080180154}, \
{0.10378155973471381`, 0.1677606919819845}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[
               {Hue[0.6142719099991583, 0.6, 0.6], Thickness[0.008], 
                LineBox[{{0, 0}, {1, 0}}]}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"\"\>", {1.2100000000000002`, 0.58}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {Hue[0.37820393249936846`, 0.6, 0.6], Thickness[0.008], 
                LineBox[{{0, 0}, {1, 0}}]}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"\"\>", {1.2100000000000002`, 1.74}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {Hue[0.1421359549995791, 0.6, 0.6], Thickness[0.008], 
                LineBox[{{0, 0}, {1, 0}}]}], {0.08, 2.4}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"c\"\>", {1.2100000000000002`, 2.9}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {Hue[0.9060679774997897, 0.6, 0.6], Thickness[0.008], 
                LineBox[{{0, 0}, {1, 0}}]}], {0.08, 3.56}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"b\"\>", \
{1.2100000000000002`, 4.0600000000000005`}, {-1, 0}, Automatic, {1, 0}]}, {
             InsetBox[
              GraphicsBox[
               {Hue[0.67, 0.6, 0.6], Thickness[0.008], 
                LineBox[{{0, 0}, {1, 0}}]}], {0.08, 4.72}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"a\"\>", {1.2100000000000002`, 5.22}, {-1, 0}, 
              Automatic, {1, 0}]}}, {}},
          AspectRatio->1.7857142857142856`,
          FormatType->TraditionalForm,
          
          PlotRange->{{-0.1, 3.26}, {-0.1, 
           5.8999999999999995`}}], \
{-0.34421844026528614`, -0.6322393080180154}, {
         Left, Bottom}, {0.44800000000000006`, 0.8}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Input",
 CellChangeTimes->{{3.572981386722356*^9, 3.57298138851622*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[{{}, {}, 
      {Hue[0.67, 0.6, 0.6], Thickness[0.008], LineBox[CompressedData["
1:eJwd1nk4VesXB3CV0oAkQ6TR2FUqiQxZmeLKPGfKTBKuTCGVXFJS5qkMJRQV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        "]], 
       LineBox[CompressedData["
1:eJxN13k4VW33B3CiVKJSSkodQgOhIhlqJRooY+Z9cAwdQ1HIkHAylAaRDJky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        "]]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJwd1gs0lGsXB3DJpY+oREoqHdfOkVMiIrZC7oWE3Mp1Ihn3iBSHSiSUJEWI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        "]], LineBox[CompressedData["
1:eJxN13k41VsXB3BTRRIp0UC4kqgoM2UlkiIREb+DY8hMhsyZx0IZy3TNkaki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        "]]}, 
      {Hue[0.1421359549995791, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13c41e8fMHBFGiQkZe9RhCSzepdSEiKrOvamjBCiVLZKJZtKKNlRSGSE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        "]]}, 
      {Hue[0.37820393249936934`, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13k4VW3UMHBFqcyFIspMEZKKqJUpkjFD5ZinzGROQjKkSIZkqEwRGUKo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        "]]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesLabel->{
       FormBox[
       "\"\\!\\(\\*SubscriptBox[SuperscriptBox[\\(z\\), \\(i\\)], \\(t\\)]\\)\
\"", TraditionalForm], 
       FormBox[
       "\"p(\\!\\(\\*SubscriptBox[SuperscriptBox[\\(z\\), \\(i\\)], \
\\(t\\)]\\)|\\!\\(\\*SubscriptBox[\\(x\\), \\(1 : \
t\\)]\\),\\!\\(\\*SubscriptBox[\\(z\\), \\(1 : t - 1\\)]\\))\"", 
        TraditionalForm]},
     AxesOrigin->{0.9, 0},
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     PlotRange->{{0.9, 1.1}, {0, 1.5}},
     PlotRangeClipping->True,
     PlotRangePadding->{
       Scaled[0.02], Automatic}], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], 
      RectangleBox[{0.35646690109576196`, -0.37722650496540033`}, \
{0.9118388019222082, 0.42277349503459954`}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{
        RectangleBox[{0.3064669010957619, -0.3272265049654003}, \
{0.8618388019222082, 0.47277349503459953`}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[
               {Hue[0.37820393249936846`, 0.6, 0.6], Thickness[0.008], 
                LineBox[{{0, 0}, {1, 0}}]}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"\"\>", {1.2100000000000002`, 0.58}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {Hue[0.1421359549995791, 0.6, 0.6], Thickness[0.008], 
                LineBox[{{0, 0}, {1, 0}}]}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"c\"\>", {1.2100000000000002`, 1.74}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {Hue[0.9060679774997897, 0.6, 0.6], Thickness[0.008], 
                LineBox[{{0, 0}, {1, 0}}]}], {0.08, 2.4}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"b\"\>", {1.2100000000000002`, 2.9}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {Hue[0.67, 0.6, 0.6], Thickness[0.008], 
                LineBox[{{0, 0}, {1, 0}}]}], {0.08, 3.56}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"a\"\>", \
{1.2100000000000002`, 4.0600000000000005`}, {-1, 0}, Automatic, {1, 0}]}}, {}},
          AspectRatio->1.44047619047619,
          FormatType->TraditionalForm,
          
          PlotRange->{{-0.1, 3.26}, {-0.1, 
           4.739999999999999}}], {0.3064669010957619, -0.3272265049654003}, {
         Left, Bottom}, {0.5553719008264464, 0.7999999999999999}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Input",
 CellChangeTimes->{{3.5729811101836023`*^9, 3.572981113572204*^9}}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[{{}, {}, 
      {Hue[0.67, 0.6, 0.6], Thickness[0.008], LineBox[CompressedData["
1:eJwd1nk4VXsXB3DJdMtQoqIM3UxRKrnItGRWZEiRmYyROQlXhpRkDgnJfFPd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        "]], LineBox[CompressedData["
1:eJxN13k4VXsXB3BTqWRIJVfpOqIURZlCWYQGIbPY55inZMgQUmaFomQqQ5kK
kSFTVEpCEpEplcwkKVtl6hrede7b83rPP/v5nGc/+/z2d6/f2utQLF10bZgY
GBi2MDIw0I+XaIdqwsRJYPj3MwvfIysba9FdhSrxk+IzMMZgX80mQcJpyx8G
PJrTMOLOXa6Ddrl+Sb/cdQo+GdtlfELnPM8vy2v5CY3C63ym9pKQUnv5Ll8f
CfU3H7so7CNBefI3T78kCTVstjaB6EnfgRnDzRPwePKRNjt+78bRZnLg7jiU
Wdsc1kOffCzKOOjzFYrecR5IQDOuP5d3kBiDnErrHcJSeJ3ZwqlG+VHIlODk
P40OlKq+ai33GdIzKrgfoJ001EU8lUcgIZxj8YA0Ceem7or1Og5BmEF5u74M
CQZXswxW7+yHkHrLhkS0/qknppmn+yBAgb2qD712x3WN3ad7wYtimesoS4Lh
sdnx6Sfd4Ba7Nq0IvUKjacePcx/BmfVh/Cy6VlpMsFzlA9h+YwsK2Y/rf21z
7cs/78DSvMyrAa3IfmHM70snmLaZO3HJkbBv+unzfQMdYFBRejIZLSFu+9P+
ZxuoXjQTL5EnIbwkIbXpcgsUW2zsmUXrzUhVMsY1g6Di64iDCiTE7pkesxF6
AwwzMmN1aPuFTP2OM6/BpW38JtsBEjhiejOrxRqgpyD9iDY6Zpd1jut0PTy2
57j7Hr1bO3GA9UEd7FKr0dt6kITujrBPP1Jr4SbFh8kKnWvUOJqZXAOeH4bN
xtGUjNm65NJqGC5L4tirSELRyR3yjK3PQT9Gp/Ismsag9tZ9tgr2aVTyLaEN
hvzze188hTQR91cqQEKHuNeQy9FK4Fqx0zsM3UwSj3l6HsP3ytiOdUpYP3ar
X36RqwBaonqIIdrZOHa6dvEhNHoySCahW3++sudtLYMccccoIWWsH26JuGdp
JfDXWkE4hR6YO/pgMrkYwkbffctDi6TEh+jfKQLbNJXjsodIWHWK+VlKRyF0
+M7NnUdHULlmNi8UgKpJQXYVOmdDbcoZq3ygrN+8Ul2FhHl5ypHFU7kQNdFS
chU97CQdc3lVDiy+vmTVhh4y8xSQLs+G7pAfVVRVEuzuu/IMHcmE4xbZLmno
+ErJDz7b78Kjg6ZbR9BVnHKb9NffgZvTr867qJHw03lYSmljOrC2+e8qQVcU
l97esjMNPAuk38+ia7bGUN4cTQV9+zSZoMO4HuZAdg69W/BC1Wi4Dv2ObdcE
Z1sS7KOwx7IdIcFmm7Nzmm0icH3wnoxFn1FJ8nhTcwP8y/akvkfvXdorVxgZ
D9+jh7S2HiUhq2KYlmcbB43Hte9noTd1yq7+qhYDCiIriXF0R6C0WYV6NOSw
PFm99xgJN+27OJ9Sr0No5Q67R+iFpkqmiuPXYDrh08YltF9i8pOgh5Fg7RlT
o6JOQnC7rM/Q/gg4JL5EaUI7yH6rE/cOhwdspS3rjpPw+wnbKl6pMBAYdfA3
RPt3MRfHMobCYmpndy96QO/pg9qmEOgaSx7/W4MEi6jW3PqPwVAsZTVvhk7M
XSIUp4PAvn5icx+apS3ho6BWIBziLhMV0MT9q6X72e1yAPBTLyiYozfdVZWc
SPOH1olVRB86rFi0T33qAtyXa3YQ0MI+db+Cq6riPIQGx/mYo1csGLsNXvWB
A5sEE/vQ0kpKrd/svIHHYvSewAms7wBt42MOXjCZk19hjh5bcdRQwccTMhUV
3vehlZgFpsSqPCAgjPGLgDYJM6kryOFf7kC0vpw1R7Pp3rDMknIHLlt93n70
xfzM1avaXGGsgE+EooP7/+KSaaKEK9TO9claoB+fKOrku3EGfCKdjPrR0yaM
Vyi/nUH/naQdRRf7jS+zpd6ME4hTfntaoOe0izS/MznBUMml+H60RaqLkNmh
0/B0USOTokdC5j/Jfo0eDpBwdH2ZBdr8NMNkS9Ep0OpO6ehHRxbuSRQ7YQ8i
222HKfr4/G91bjC9bwfMZ8SmLNC/wuM9P3DbQTlzxYYB9JLxhydlczYQrekv
JGhAAulSvV3knA043VCTskTHhy2NrGSwAUHRVr0B9MG5vBkXQWuY97hpJWhI
ApO1vI5cpRW8e2rqboneor0Y9Y1mBUWrhIPT0aInX9H2s1hBhO7X6AH0gI1L
06sCS7BNfpAuaESCdZHobkNzS1Ae8SqyRP+SDGyM22gJ0+dYWgfQRua6w4KR
FtDyoqFf8CQJvvmrNH5qWUAu+/VJSzTZ4eF2YYMFXDIyYsxARzVu+hz6yRzM
0/jXDaKbeRd2DdwzB/mvgwLbjLH/VXpcMTlnDhulcySs0CLMNxaqj5tDQ72M
9iDdbLp1ZybN4A73gtk2E1zfrfq8sbtm4E994WKF5k0KV2QxMwOTzHD/DHTS
GnZ+7y1mIEWeuDaIXnsjvYGlxxQ45XlSthEkCDEmuzpmmMJYcHe+Fdqjf77Y
w9EUUjadejOI/uVHa41cZQrz1RJHdlJxf5nSokLf0eCk8+wzZ/R4Stfqtns0
KP2ran8JekhYk03OnwbctaEP5tDNtJjGi0Y0cD5zYhfQSJDhSKoM20eD15s3
ZYSgb9ZPGWzgokGIW2YspykJAVVtZ/hbqdDP78xugJ4Tm/fWLKOC4ivpS4no
x7KaQw7JVEj0WFjsRTN1K7bqh1Bh5u9aL2EzrF/7Gz7jTlTQfx1BOqBNVefX
bjSmQqGn/qlC9AZFk+hiNSo4NA2aKJhjnkO5YhOCVHjpndsWgK6XcYw3XU8F
ISF3jTq0Z86swygLFQKa5WvZLEhwDygxPzdDwCcfJkUdtFiQtuvSGAHy2xvK
4tG10Wm1p3oJiH97Xbwb3TKfmZ7dToC2CIViZ0lC5+y13Q7PCchrG024j1aK
aDdsLSdgjX8h9w+0WOTXvveFBNju8r4ia4Xr5xPPPHuPgBcdwOKLTi2uV0pK
J0AgkNW3Gl0waLaolEzABbHmKVZr7Ccfw9pp8QTIBJt+jkbbSjFkf7xCQMye
7eZd6IbstHO7Qwkg33/r4rfB/P3IuXdBBGhcLNWxQv/zYa653Y+AexK+Ddno
7Y7N3FvPE7CyW1XlO7rGmnIo34sAy9C1TyRtSVjjcwICPAjY0pOU9xTt6Zs0
1ulMgHe41XYWOxLKLbzY9BwJ6JASTTmG/ryY3r50ioB9fT82XUP3/XWy7L0d
AVevPIpqR+s277f4ZEPAV5mg1Xz2mGcD+ZzVmoCjA8eCzNDl01sXDCwJYJR7
7z6G9ug7Ha9nRoDpUOq4+Clcr4GZ1CKNgEfX7G3OohXPLgi/oBKwSUGi5xH6
7/mN7qkEAR4jM4YMDpj/NvJIrAkBLdefNauhQyOrfiQbE7D7YOjRK+jvl9X7
y08SMBLDI89zGuc1HpW3QkYEqEBPEYGu29i5382QgNSxu6Jp6MT64vtNBgTM
xzndGUHzJa/jk0EbK0vziznifsn2CcrRJ6BsfD7OFd24mvp7J5r7Zg3HQ/TY
vZysYj0CGr/rMRxyIkHDNvrygC4BsaxiH4LQr7bJKUagqQIsJS/QW03HTx9A
C8l1R7I44/4szEr8oUPAN50SOzV0T8qMcT66zCFC+RJaK8ZK2QXtF2y9+SW6
uah/QgrNUbqh+agL5ivKodSkTUBn03h2ONqIZqWUgk4ZqQlqQB9uU6jxQNsv
JVPZzpCg6vogTBMtwXtWRgMtsqb4xE70rIQmVyT622BeLyu66pjwWBN6ivMg
85cTBOic77h1whXrPSD3UBGaLzbPKwrdvp9vZSJ64P5FnbdowZnK3GB0Ti1N
lNsN548BTk4XtFuP9Ao9dHKfHAcVLT/D3huD7rIdDldHM3ONlLejN+Sx28ij
Y5XjHQ3dcV6wpbXwo6kmzodvoKM3ZkisQwu5HxboQl96ZhK1Aj1+ZetvXg8S
5A3efvytRUDpnek2Y7S39RuGSbRf5Zu8RLSgv/f3z+jDnZmhH9H5MQpxvehO
ViMF2lk8vze8owV9W0B84210ftQ5gwa0rRzrRA9aIWgbUYPeo9tb/7cn9jPm
1d1P0TMOD9PN0SL93m8q0FXB1y6koVMpATtL0WHJdoYD6OnWj0OFaN43m9ZY
e+H9/so0vYfuG5kYvIN2+OcqZyb63tLLymF0alvmigy0G2/qje3e+H6/YK+Q
ipbf6+1qh5bheZJ7C82krn0825venyZ0ktANliLCX9Bv2/N3JqCJ2K4uh3Mk
XPYTM41DC+UVFuWiH4l+LI5Bj9eGRYyj45zGxKLRJT3mtrt9SLBkO18Xhb4w
s1/JGS3OM+p7Da3KtY6vAO1hV619Fc2+88vPCXSid+OBSHqeys+bJM7j/V2a
hgh6niYJWa7oKCbi5BV6nu6ugUVofnWFkMv0PCOOET/RexLmn4ejp+9QpKUu
YH0oCHPR/axyjuMsev+0sVMYPc/Ot6Ol6Ku3iK5QtPbEvepptPsAizbdvKuC
kmV98XmrHW27RM9XwMTTG+2wb48F3VsyDq4uR8vkNvy+iDYSpiTPoDezMdyi
OzqLRVzWj4QM5b+O0P1m5+hzT7TgW5fZEPSa+6/1y9Dp2Q6FdKvtKfg8hb7N
4+tMd0BhtI+0P/bDJuF9dD/Z58l+Fu2w+O13MHq2xDi1BJ0RZF9Pt6TsQclf
6Ju8exPpdq4QqJMMwHn//lcXunMUWIzd0bmlKsfoFlB67fcD/YQreQXdN1Sj
77gGkvCwnKcpCB2iKUC6BOH5/mGedLsZ5is4B+O8ykqTp9vc7ECoYwj2Q65M
Lrq17BtaHS6ivd78DESvjGBitA7H+SvLtZruygJ5cVokCYOHih/S7bbjXe58
HAnCavMldG9PcRdJvo39Inr0X2vV8L/MysT+tfW/9vzy0qY4H9+Pm/9rweSn
onNo6h83aZVOKhaQYPLHQiXpvg3ok3/c6ucb11+I/8//ePcGyVrOYhK0/3hI
8baQ40P8vT/WjfUYFKpaNk/igbvOLcvOmO+5Z9u37MfP3n8vn/w/f5rwGmSc
/J+PUE2V7dcvO0k2SzNJaNnvnNhuZ0otO4Wlfs/aw8vWmk5hVjdcdp2q7mYZ
22U3/KS6X/BadulCEGdS6LIPsDPpJ0Yt+8WWwJsJCcv+D5LBl7A=
        "]]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13c41e8fMHBFGiQkZe9RhCSzepdSEiKrOvamjBCiVLZKJZtKKNlRSGSE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        "]]}, 
      {Hue[0.1421359549995791, 0.6, 0.6], Thickness[0.008], 
       LineBox[CompressedData["
1:eJxN13k4VW3UMHBFqcyFIspMEZKKqJUpkjFD5ZinzGROQjKkSIZkqEwRGUKo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        "]]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->True,
     AxesLabel->{
       FormBox[
       "\"\\!\\(\\*SubscriptBox[SuperscriptBox[\\(z\\), \\(i\\)], \\(t\\)]\\)\
\"", TraditionalForm], 
       FormBox[
       "\"p(\\!\\(\\*SubscriptBox[SuperscriptBox[\\(z\\), \\(i\\)], \
\\(t\\)]\\)|\\!\\(\\*SubscriptBox[\\(x\\), \\(1 : \
t\\)]\\),\\!\\(\\*SubscriptBox[\\(z\\), \\(1 : t - 1\\)]\\))\"", 
        TraditionalForm]},
     AxesOrigin->{0.9, 0},
     DisplayFunction:>$DisplayFunction,
     FormatType->TraditionalForm,
     PlotRange->{{0.9, 1.1}, {0, 1.5}},
     PlotRangeClipping->True,
     PlotRangePadding->{
       Scaled[0.02], Automatic}], {-1, -0.6180339887498948}, {
    Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
     {GrayLevel[0], 
      RectangleBox[{-1.15, -0.8680339887498949}, \
{-0.4195652173913042, -0.0680339887498947}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
      GraphicsGroupBox[{
        RectangleBox[{-1.2, -0.8180339887498949}, \
{-0.4695652173913042, -0.018033988749894703`}], InsetBox[
         GraphicsBox[{{{InsetBox[
              GraphicsBox[
               {Hue[0.1421359549995791, 0.6, 0.6], Thickness[0.008], 
                LineBox[{{0, 0}, {1, 0}}]}], {0.08, 0.08}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"c\"\>", {1.2100000000000002`, 0.58}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {Hue[0.9060679774997897, 0.6, 0.6], Thickness[0.008], 
                LineBox[{{0, 0}, {1, 0}}]}], {0.08, 1.24}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"b\"\>", {1.2100000000000002`, 1.74}, {-1, 0}, 
              Automatic, {1, 0}]}, {InsetBox[
              GraphicsBox[
               {Hue[0.67, 0.6, 0.6], AbsoluteThickness[1.67], 
                LineBox[{{0, 0}, {1, 0}}]}], {0.08, 2.4}, {
              Left, Bottom}, {1, 1}], 
             InsetBox["\<\"a\"\>", {1.2100000000000002`, 2.9}, {-1, 0}, 
              Automatic, {1, 0}]}}, {}},
          AspectRatio->1.0952380952380953`,
          FormatType->TraditionalForm,
          
          PlotRange->{{-0.1, 3.26}, {-0.1, 
           3.5799999999999996`}}], {-1.2, -0.8180339887498949}, {
         Left, Bottom}, {0.7304347826086958, 0.8000000000000002}]}]}}]},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Input",
 CellChangeTimes->{3.572980918420435*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.572979113060173*^9, 3.572979113111392*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"mIAs", "[", 
  RowBox[{"2", ",", "2", ",", "0"}], 
  "]"}], "\[IndentingNewLine]", "s"}], "Input",
 CellChangeTimes->{{3.571879692872813*^9, 3.571879725219391*^9}, {
   3.5719320330511847`*^9, 3.571932063553235*^9}, {3.571932234610355*^9, 
   3.571932302423987*^9}, 3.57193236119245*^9, {3.571932764205977*^9, 
   3.5719327643326817`*^9}, {3.571933133379118*^9, 3.571933160921733*^9}, {
   3.571933206283448*^9, 3.5719332662576838`*^9}, {3.57193330758681*^9, 
   3.571933331224976*^9}, {3.5719333667063847`*^9, 3.571933387553761*^9}, {
   3.571934040205606*^9, 3.5719340403894367`*^9}, {3.5719340839736967`*^9, 
   3.571934124852371*^9}, {3.571934541722386*^9, 3.5719346094099483`*^9}, {
   3.5729770038300343`*^9, 3.572977009855214*^9}, {3.572977094564815*^9, 
   3.5729770950139627`*^9}, {3.572977174027836*^9, 3.5729771761772947`*^9}}],

Cell[BoxData[
 RowBox[{"0.11492160818810922`", "\[InvisibleSpace]", "+", 
  FractionBox["0.01`", "M"]}]], "Output",
 CellChangeTimes->{
  3.571933274463834*^9, {3.57193330865728*^9, 3.5719333321449347`*^9}, {
   3.5719333680722322`*^9, 3.5719333884109707`*^9}, 3.5719340412239027`*^9, {
   3.571934091785241*^9, 3.571934125568067*^9}, {3.571934542621089*^9, 
   3.571934610326027*^9}, 3.57195009803611*^9, 3.572976778706209*^9, 
   3.5729768366643133`*^9, 3.57297688035121*^9, 3.572976970348054*^9, {
   3.572977006648156*^9, 3.572977010646112*^9}, 3.57297709547854*^9, {
   3.572977129357192*^9, 3.572977176911147*^9}, {3.572977208758287*^9, 
   3.572977230107154*^9}, 3.572977317302698*^9, 3.572977549522547*^9, 
   3.572977678898363*^9, 3.572977733203807*^9, 3.572978236410973*^9, 
   3.572978595024268*^9, 3.5729795362516327`*^9}],

Cell[BoxData["s"], "Output",
 CellChangeTimes->{
  3.571933274463834*^9, {3.57193330865728*^9, 3.5719333321449347`*^9}, {
   3.5719333680722322`*^9, 3.5719333884109707`*^9}, 3.5719340412239027`*^9, {
   3.571934091785241*^9, 3.571934125568067*^9}, {3.571934542621089*^9, 
   3.571934610326027*^9}, 3.57195009803611*^9, 3.572976778706209*^9, 
   3.5729768366643133`*^9, 3.57297688035121*^9, 3.572976970348054*^9, {
   3.572977006648156*^9, 3.572977010646112*^9}, 3.57297709547854*^9, {
   3.572977129357192*^9, 3.572977176911147*^9}, {3.572977208758287*^9, 
   3.572977230107154*^9}, 3.572977317302698*^9, 3.572977549522547*^9, 
   3.572977678898363*^9, 3.572977733203807*^9, 3.572978236410973*^9, 
   3.572978595024268*^9, 3.572979536256008*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.571879168967853*^9, 3.5718791690050573`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5718791795197163`*^9, 3.571879179573309*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.571870662585019*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.571866348435807*^9, 3.57186634940511*^9}, {
  3.5718664333088427`*^9, 3.571866434242724*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.571863272811613*^9, 3.571863342175067*^9, {3.571869209627036*^9, 
   3.5718692100588617`*^9}, 3.571870650874915*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1399, 1739},
WindowMargins->{{Automatic, 12}, {-220, Automatic}},
Magnification->2.,
FrontEndVersion->"7.0 for Linux x86 (64-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 173, 2, 168, "Title"],
Cell[743, 26, 1364, 21, 91, "Input"],
Cell[2110, 49, 122, 2, 91, "Input"],
Cell[CellGroupData[{
Cell[2257, 55, 161, 2, 62, "Subsubtitle"],
Cell[2421, 59, 67, 1, 91, "Input"],
Cell[2491, 62, 293, 6, 91, "Input"],
Cell[2787, 70, 1305, 33, 212, "Input"],
Cell[4095, 105, 1490, 37, 172, "Input"],
Cell[5588, 144, 1965, 45, 292, "Input"],
Cell[7556, 191, 159, 2, 132, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7752, 198, 250, 3, 62, "Subsubtitle"],
Cell[8005, 203, 133, 3, 91, "Input"],
Cell[CellGroupData[{
Cell[8163, 210, 1559, 40, 292, "Input"],
Cell[9725, 252, 1109, 27, 164, "Output"]
}, Open  ]],
Cell[10849, 282, 94, 1, 91, "Input"],
Cell[10946, 285, 94, 1, 91, "Input"],
Cell[11043, 288, 92, 1, 91, "Input"],
Cell[11138, 291, 369, 10, 91, "Input"],
Cell[11510, 303, 866, 24, 179, "Input"],
Cell[12379, 329, 217, 5, 126, "Input"],
Cell[12599, 336, 151, 3, 91, "Input"],
Cell[12753, 341, 172, 3, 212, "Input"],
Cell[CellGroupData[{
Cell[12950, 348, 19, 0, 144, "Section"],
Cell[12972, 350, 375, 8, 91, "Input"],
Cell[CellGroupData[{
Cell[13372, 362, 1856, 44, 292, "Input"],
Cell[15231, 408, 2723, 69, 232, "Output"]
}, Open  ]],
Cell[17969, 480, 152, 3, 60, "Text"],
Cell[18124, 485, 1418, 42, 182, "Input"],
Cell[19545, 529, 112, 1, 60, "Text"],
Cell[19660, 532, 367, 10, 91, "Input"],
Cell[20030, 544, 68, 1, 91, "Input"],
Cell[20101, 547, 1335, 36, 182, "Input"],
Cell[21439, 585, 133, 3, 60, "Text"],
Cell[21575, 590, 729, 20, 109, "Input"],
Cell[22307, 612, 120, 2, 91, "Input"],
Cell[22430, 616, 149, 3, 91, "Input"],
Cell[22582, 621, 92, 1, 91, "Input"],
Cell[CellGroupData[{
Cell[22699, 626, 71, 1, 91, "Input"],
Cell[22773, 629, 190, 3, 90, "Output"]
}, Open  ]],
Cell[22978, 635, 172, 3, 212, "Input"],
Cell[23153, 640, 1370, 39, 252, "Input"],
Cell[CellGroupData[{
Cell[24548, 683, 311, 7, 212, "Input"],
Cell[24862, 692, 4700, 133, 393, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29623, 832, 161, 2, 62, "Subsubtitle"],
Cell[29787, 836, 9622, 211, 1344, "Input"],
Cell[39412, 1049, 50008, 848, 480, InheritFromParent],
Cell[89423, 1899, 49942, 847, 480, "Input"],
Cell[139368, 2748, 49873, 846, 480, InheritFromParent],
Cell[189244, 3596, 49993, 849, 501, InheritFromParent],
Cell[239240, 4447, 41269, 702, 480, InheritFromParent],
Cell[280512, 5151, 31533, 539, 547, InheritFromParent],
Cell[312048, 5692, 92, 1, 91, InheritFromParent],
Cell[CellGroupData[{
Cell[312165, 5697, 863, 13, 132, "Input"],
Cell[313031, 5712, 834, 13, 120, "Output"],
Cell[313868, 5727, 745, 11, 90, "Output"]
}, Open  ]],
Cell[314628, 5741, 94, 1, 91, "Input"],
Cell[314725, 5744, 94, 1, 91, "Input"],
Cell[314822, 5747, 68, 1, 91, "Input"],
Cell[314893, 5750, 142, 2, 91, "Input"],
Cell[315038, 5754, 167, 3, 91, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> plot_human_hand.m <==

clc;
clear;


path = '../data/in_hand/02/';



%% we load the files ----------------------------------------------------
fk_pose = load(strcat(path,'fk_pose.txt'));
state_filter_pose = load(strcat(path,'state_filter_pose.txt'));
tracking_pose_filtered = load(strcat(path,'tracking_pose_filtered.txt'));

% since the order of the quaternion values is weird we correct that ---
fk_pose = fk_pose(:,[1:4,8,5:7]);
state_filter_pose = state_filter_pose(:,[1:4,8,5:7]);
tracking_pose_filtered = tracking_pose_filtered(:,[1:4,8,5:7]);


% we make sure that the quaternions do not switch ----------------------
for i = 2 : size(tracking_pose_filtered,1)  
    if dot(tracking_pose_filtered(i,5:8), tracking_pose_filtered(i-1,5:8)) < 0
        tracking_pose_filtered(i,5:8) = -tracking_pose_filtered(i,5:8);
    end
end
for i = 2 : size(fk_pose,1)  
    if dot(fk_pose(i,5:8), fk_pose(i-1,5:8)) < 0
        fk_pose(i,5:8) = -fk_pose(i,5:8);
    end
end
for i = 2 : size(state_filter_pose,1)  
    if dot(state_filter_pose(i,5:8), state_filter_pose(i-1,5:8)) < 0
        state_filter_pose(i,5:8) = -state_filter_pose(i,5:8);
    end
end

tracking_pose_backup = tracking_pose_filtered;



%% convert them into the right frame ---------------------------------
q_tool_frame =  [0.5, -0.5, 0.5, 0.5];
t_tool_frame = [0.0, 0.134, 0.211];

% change object frame in tracking pose filtered
for i = 1 : size(tracking_pose_filtered,1)    
    q_tracking = tracking_pose_filtered(i,5:8);
    t_tracking = tracking_pose_filtered(i,2:4);
    q = quatmultiply(q_tool_frame, quatinv(q_tracking)); % R_tracking * inv(R_tool_frame)      
    tracking_pose_filtered(i,2:4) = -quatrotate(q, t_tool_frame)' + t_tracking';   
    tracking_pose_filtered(i,5:8) = quatmultiply(q_tracking,quatinv(q_tool_frame));
end



index_tracking_pose = 12;
time_init = tracking_pose_filtered(index_tracking_pose,1);
index_fk = 1;
while fk_pose(index_fk,1) < time_init
    index_fk = index_fk + 1;
end
delta_time = tracking_pose_filtered(index_tracking_pose,1) - fk_pose(index_fk,1)

start_time = fk_pose(index_fk,1);

fk_pose(:,1) = fk_pose(:,1) - start_time;
state_filter_pose(:,1) = state_filter_pose(:,1)- start_time;
tracking_pose_filtered(:,1) = tracking_pose_filtered(:,1)- start_time;



q_tracking = tracking_pose_filtered(index_tracking_pose,5:8);
t_tracking = tracking_pose_filtered(index_tracking_pose,2:4);
q_fk = fk_pose(index_fk,5:8);
t_fk = fk_pose(index_fk,2:4);
delta_q = quatmultiply(quatinv(q_tracking), (q_fk));
delta_t = quatrotate(q_tracking, t_fk-t_tracking);

% change object frame in tracking pose filtered
for i = 1 : size(fk_pose,1)     
    q_fk = fk_pose(i,5:8);
    t_fk = fk_pose(i,2:4);
    q = quatmultiply(delta_q, quatinv(q_fk)); % R_tracking * inv(R_tool_frame)      
    fk_pose(i,2:4) = -quatrotate(q, delta_t)' + t_fk';   
    fk_pose(i,5:8) = quatmultiply(q_fk,quatinv(delta_q));
end








 
 %% convert them all into the toolframe again----------------
 q_base_frame = quatinv(q_tool_frame);
 t_base_frame = (-quat2mat(q_base_frame)*t_tool_frame')';
 
 % change object frame in tracking pose filtered
for i = 1 : size(tracking_pose_filtered,1)    
    q_tracking = tracking_pose_filtered(i,5:8);
    t_tracking = tracking_pose_filtered(i,2:4);
    q = quatmultiply(q_base_frame, quatinv(q_tracking)); % R_tracking * inv(R_tool_frame)      
    tracking_pose_filtered(i,2:4) = -quatrotate(q, t_base_frame)' + t_tracking';   
    tracking_pose_filtered(i,5:8) = quatmultiply(q_tracking,quatinv(q_base_frame));
end

 % change object frame in fk
for i = 1 : size(fk_pose,1)    
    q_tracking = fk_pose(i,5:8);
    t_tracking = fk_pose(i,2:4);
    q = quatmultiply(q_base_frame, quatinv(q_tracking)); % R_tracking * inv(R_tool_frame)      
    fk_pose(i,2:4) = -quatrotate(q, t_base_frame)' + t_tracking';   
    fk_pose(i,5:8) = quatmultiply(q_tracking,quatinv(q_base_frame));
end

 % change object frame in tracking pose filtered
for i = 1 : size(state_filter_pose,1)    
    q_tracking = state_filter_pose(i,5:8);
    t_tracking = state_filter_pose(i,2:4);
    q = quatmultiply(q_base_frame, quatinv(q_tracking)); % R_tracking * inv(R_tool_frame)      
    state_filter_pose(i,2:4) = -quatrotate(q, t_base_frame)' + t_tracking';   
    state_filter_pose(i,5:8) = quatmultiply(q_tracking,quatinv(q_base_frame));
end
 
 










%% convert to yaw pitch and roll --------------------------
 [fk_pose(:,5), fk_pose(:,6), fk_pose(:,7)] = quat2angle(fk_pose(:,5:8));
  [tracking_pose_filtered(:,5), tracking_pose_filtered(:,6), tracking_pose_filtered(:,7)] = quat2angle(tracking_pose_filtered(:,5:8));
 [state_filter_pose(:,5), state_filter_pose(:,6), state_filter_pose(:,7)] = quat2angle(state_filter_pose(:,5:8));


%% plot
%% plot
labels = {'Fiducial Tracker','Proposed Method','Forward Kinematics'};
ylabels = {'x [m]', 'y [m]', 'z [m]', 'yaw [rad]', 'pitch [rad]', 'roll [rad]'};
figure;
hold on;

font_size = 10;

start_time = 2;
end_time = 43;

for i = 100 : size(tracking_pose_filtered,1)  
    if tracking_pose_filtered(i,7)- tracking_pose_filtered(i-1,7) > pi
        tracking_pose_filtered(i,7) = tracking_pose_filtered(i,7) - 2*pi;
    end
    if tracking_pose_filtered(i,7)- tracking_pose_filtered(i-1,7) < -pi
        tracking_pose_filtered(i,7) = tracking_pose_filtered(i,7) + 2*pi;
    end
end

for i = 100 : size(state_filter_pose,1)  
    if state_filter_pose(i,7)- state_filter_pose(i-1,7) > pi
        state_filter_pose(i,7) = state_filter_pose(i,7) - 2*pi;
    end
    if state_filter_pose(i,7)- state_filter_pose(i-1,7) < -pi
        state_filter_pose(i,7) = state_filter_pose(i,7) + 2*pi;
    end
end




dimensions = 1:6;
for i = dimensions
    subplot('Position',[0.12 (0.8-(i-1)*(0.1+0.01)) 0.87 0.1]);
    %subplot(size(dimensions,2),1,i);
    
    plot(tracking_pose_filtered(100:end-100,1),tracking_pose_filtered(100:end-100,i+1),'-g', ...
        state_filter_pose(:,1), state_filter_pose(:,i+1),'-r', ...
        'linewidth', 1)
    
    xlim([start_time end_time])
    
    ylabel(ylabels(i),'FontSize',font_size, 'FontName', 'Times');
    
    if i == 1
        h_legend = legend(labels,'FontSize',font_size, 'Location','NorthEast'); 
        set(h_legend,'FontSize',6);
        set(h_legend,'FontName','Times');
    end
    
    if i == 6
        xlabel('time [s]','FontSize',font_size, 'FontName', 'Times');
    else
        set(gca,'xticklabel',{[]}) 
    end
    
        set(gca,'fontsize',6);

end










figSize = [3.5 7];
fontSize = 6;
inset = 0;
figPos = [0 -2.22 figSize(1)-0*2 figSize(2)-(-1.6)*2];


set(gcf,'PaperUnits','inches');
set(gcf,'PaperSize',figSize);
set(gcf,'PaperPosition', figPos);


%% this might overwrite existing postprocessed pdf!

%print -painters -dpdf -r300 human_hand.pdf

%print -painters -depsc -r300 human_hand.eps




  





==> plot_robot_hand.m <==

clc;
clear;
hold on

% 11 is the trial where the object slipped a lot inside of the robot
% hand, and 12 is the trial where force was applied but the object did not
% slip, the difference is only due to cable stretch
path = '../data/in_hand/12/';



%% we load the files ----------------------------------------------------
fk_pose = load(strcat(path,'fk_pose.txt'));
state_filter_pose = load(strcat(path,'state_filter_pose.txt'));
tracking_pose_filtered = load(strcat(path,'tracking_pose_filtered.txt'));

% since the order of the quaternion values is weird we correct that ---
fk_pose = fk_pose(:,[1:4,8,5:7]);
state_filter_pose = state_filter_pose(:,[1:4,8,5:7]);
tracking_pose_filtered = tracking_pose_filtered(:,[1:4,8,5:7]);


% we make sure that the quaternions do not switch ----------------------
for i = 2 : size(tracking_pose_filtered,1)  
    if dot(tracking_pose_filtered(i,5:8), tracking_pose_filtered(i-1,5:8)) < 0
        tracking_pose_filtered(i,5:8) = -tracking_pose_filtered(i,5:8);
    end
end
for i = 2 : size(fk_pose,1)  
    if dot(fk_pose(i,5:8), fk_pose(i-1,5:8)) < 0
        fk_pose(i,5:8) = -fk_pose(i,5:8);
    end
end
for i = 2 : size(state_filter_pose,1)  
    if dot(state_filter_pose(i,5:8), state_filter_pose(i-1,5:8)) < 0
        state_filter_pose(i,5:8) = -state_filter_pose(i,5:8);
    end
end

tracking_pose_backup = tracking_pose_filtered;



%% convert them into the right frame ---------------------------------
q_tool_frame =  [0.5, -0.5, 0.5, 0.5];
t_tool_frame = [0.0, 0.134, 0.211];

% change object frame in tracking pose filtered
for i = 1 : size(tracking_pose_filtered,1)    
    q_tracking = tracking_pose_filtered(i,5:8);
    t_tracking = tracking_pose_filtered(i,2:4);
    q = quatmultiply(q_tool_frame, quatinv(q_tracking)); % R_tracking * inv(R_tool_frame)      
    tracking_pose_filtered(i,2:4) = -quatrotate(q, t_tool_frame)' + t_tracking';   
    tracking_pose_filtered(i,5:8) = quatmultiply(q_tracking,quatinv(q_tool_frame));
end



index_tracking_pose = 12;
time_init = tracking_pose_filtered(index_tracking_pose,1);
index_fk = 1;
while fk_pose(index_fk,1) < time_init
    index_fk = index_fk + 1;
end
delta_time = tracking_pose_filtered(index_tracking_pose,1) - fk_pose(index_fk,1)

start_time = fk_pose(index_fk,1);

fk_pose(:,1) = fk_pose(:,1) - start_time;
state_filter_pose(:,1) = state_filter_pose(:,1)- start_time;
tracking_pose_filtered(:,1) = tracking_pose_filtered(:,1)- start_time;



q_tracking = tracking_pose_filtered(index_tracking_pose,5:8);
t_tracking = tracking_pose_filtered(index_tracking_pose,2:4);
q_fk = fk_pose(index_fk,5:8);
t_fk = fk_pose(index_fk,2:4);
delta_q = quatmultiply(quatinv(q_tracking), (q_fk));
delta_t = quatrotate(q_tracking, t_fk-t_tracking);

% change object frame in tracking pose filtered
for i = 1 : size(fk_pose,1)     
    q_fk = fk_pose(i,5:8);
    t_fk = fk_pose(i,2:4);
    q = quatmultiply(delta_q, quatinv(q_fk)); % R_tracking * inv(R_tool_frame)      
    fk_pose(i,2:4) = -quatrotate(q, delta_t)' + t_fk';   
    fk_pose(i,5:8) = quatmultiply(q_fk,quatinv(delta_q));
end








 
 %% convert them all into the toolframe again----------------
 q_base_frame = quatinv(q_tool_frame);
 t_base_frame = (-quat2mat(q_base_frame)*t_tool_frame')';
 
 % change object frame in tracking pose filtered
for i = 1 : size(tracking_pose_filtered,1)    
    q_tracking = tracking_pose_filtered(i,5:8);
    t_tracking = tracking_pose_filtered(i,2:4);
    q = quatmultiply(q_base_frame, quatinv(q_tracking)); % R_tracking * inv(R_tool_frame)      
    tracking_pose_filtered(i,2:4) = -quatrotate(q, t_base_frame)' + t_tracking';   
    tracking_pose_filtered(i,5:8) = quatmultiply(q_tracking,quatinv(q_base_frame));
end

 % change object frame in fk
for i = 1 : size(fk_pose,1)    
    q_tracking = fk_pose(i,5:8);
    t_tracking = fk_pose(i,2:4);
    q = quatmultiply(q_base_frame, quatinv(q_tracking)); % R_tracking * inv(R_tool_frame)      
    fk_pose(i,2:4) = -quatrotate(q, t_base_frame)' + t_tracking';   
    fk_pose(i,5:8) = quatmultiply(q_tracking,quatinv(q_base_frame));
end

 % change object frame in tracking pose filtered
for i = 1 : size(state_filter_pose,1)    
    q_tracking = state_filter_pose(i,5:8);
    t_tracking = state_filter_pose(i,2:4);
    q = quatmultiply(q_base_frame, quatinv(q_tracking)); % R_tracking * inv(R_tool_frame)      
    state_filter_pose(i,2:4) = -quatrotate(q, t_base_frame)' + t_tracking';   
    state_filter_pose(i,5:8) = quatmultiply(q_tracking,quatinv(q_base_frame));
end
 
 










%% convert to yaw pitch and roll --------------------------
 [fk_pose(:,5), fk_pose(:,6), fk_pose(:,7)] = quat2angle(fk_pose(:,5:8));
  [tracking_pose_filtered(:,5), tracking_pose_filtered(:,6), tracking_pose_filtered(:,7)] = quat2angle(tracking_pose_filtered(:,5:8));
 [state_filter_pose(:,5), state_filter_pose(:,6), state_filter_pose(:,7)] = quat2angle(state_filter_pose(:,5:8));


%% plot
%% plot
labels = {'Fiducial Tracker','Proposed Method','Forward Kinematics'};
ylabels = {'x [m]', 'y [m]', 'z [m]', 'yaw [rad]', 'pitch [rad]', 'roll [rad]'};
figure;
hold on;

font_size = 10;

start_time = 2;
end_time = 43;

for i = 100 : size(tracking_pose_filtered,1)  
    if tracking_pose_filtered(i,7)- tracking_pose_filtered(i-1,7) > pi
        tracking_pose_filtered(i,7) = tracking_pose_filtered(i,7) - 2*pi;
    end
    if tracking_pose_filtered(i,7)- tracking_pose_filtered(i-1,7) < -pi
        tracking_pose_filtered(i,7) = tracking_pose_filtered(i,7) + 2*pi;
    end
end

for i = 100 : size(state_filter_pose,1)  
    if state_filter_pose(i,7)- state_filter_pose(i-1,7) > pi
        state_filter_pose(i,7) = state_filter_pose(i,7) - 2*pi;
    end
    if state_filter_pose(i,7)- state_filter_pose(i-1,7) < -pi
        state_filter_pose(i,7) = state_filter_pose(i,7) + 2*pi;
    end
end




dimensions = 1:6;
for i = dimensions
    subplot('Position',[0.12 (0.8-(i-1)*(0.1+0.01)) 0.87 0.1]);
    %subplot(size(dimensions,2),1,i);
    
    plot(tracking_pose_filtered(100:end-100,1),tracking_pose_filtered(100:end-100,i+1),'-g', ...
        state_filter_pose(:,1), state_filter_pose(:,i+1),'-r', ...
                fk_pose(:,1), fk_pose(:,i+1),'-b', ...
        'linewidth', 1)
    
    xlim([start_time end_time])
    
    ylabel(ylabels(i),'FontSize',font_size, 'FontName', 'Times');
    
    if i == 1
        h_legend = legend(labels,'FontSize',font_size, 'Location','SouthWest'); 
        set(h_legend,'FontSize',6);
        set(h_legend,'FontName','Times');
    end
    
    if i == 6
        xlabel('time [s]','FontSize',font_size, 'FontName', 'Times');
    else
        set(gca,'xticklabel',{[]}) 
    end
    
        set(gca,'fontsize',6);

end










figSize = [3.5 7];
fontSize = 6;
inset = 0;
figPos = [0 -2.22 figSize(1)-0*2 figSize(2)-(-1.6)*2];


set(gcf,'PaperUnits','inches');
set(gcf,'PaperSize',figSize);
set(gcf,'PaperPosition', figPos);





%% this might overwrite existing postprocessed pdf!
%print -painters -dpdf -r300 robot_hand_slippage.pdf









==> quat2mat.m <==

% quaternion in order w, x, y, z
function [mat] = quat2mat(quat)
H_rot = makehgtform('axisrotate',quat(2:4),2*acos(quat(1)));
mat = H_rot(1:3,1:3);
end
   

==> source_model.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      8820,        233]
NotebookOptionsPosition[      7911,        198]
NotebookOutlinePosition[      8250,        213]
CellTagsIndexPosition[      8207,        210]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"c", "^", "i"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", 
     RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.572539447757543*^9, 3.572539464797716*^9}}],

Cell[BoxData[
 RowBox[{"2.5000000000000004`", "\[InvisibleSpace]", "-", 
  RowBox[{"2.5000000000000004`", " ", 
   SuperscriptBox["0.6000000000000001`", "n"]}]}]], "Output",
 CellChangeTimes->{
  3.5725394662683496`*^9, 3.572540233742383*^9, 3.5725402696502733`*^9, {
   3.572540378280311*^9, 3.572540411682629*^9}, 3.572540458673998*^9, 
   3.57254049347652*^9, {3.572540612210947*^9, 3.572540629544385*^9}, 
   3.572540672054459*^9, {3.5725407136632147`*^9, 3.572540861814308*^9}, {
   3.572543311927552*^9, 3.572543341844379*^9}, 3.5725437749855967`*^9, {
   3.5725438085095387`*^9, 3.5725438422810698`*^9}, {3.572543915376335*^9, 
   3.572543989311301*^9}, 3.5725440406644173`*^9, 3.5725442509972267`*^9, 
   3.5725463262374363`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", " ", "=", " ", "0.9"}], ";"}]], "Input",
 CellChangeTimes->{{3.572539556966015*^9, 3.5725395801821327`*^9}, {
   3.572540256638962*^9, 3.5725402568053102`*^9}, {3.572540374609935*^9, 
   3.572540374805311*^9}, 3.5725404899424458`*^9, 3.5725406063187027`*^9, 
   3.572540666387665*^9, {3.572540710016766*^9, 3.572540812112105*^9}, {
   3.5725408568358793`*^9, 3.572540856985832*^9}, {3.572543300542941*^9, 
   3.572543300936043*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", " ", "=", " ", "0.3"}], ";"}]], "Input",
 CellChangeTimes->{{3.572539581214847*^9, 3.572539584919433*^9}, 
   3.572540225990736*^9, {3.572540388393857*^9, 3.572540388780837*^9}, {
   3.572540453909034*^9, 3.572540454113345*^9}, 3.5725406040362577`*^9, 
   3.572540669056736*^9, {3.572540815031723*^9, 3.572540815715165*^9}, {
   3.572540859507683*^9, 3.572540859647317*^9}, {3.572543322877036*^9, 
   3.5725433231817904`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", " ", "=", " ", "0.3"}], ";"}]], "Input",
 CellChangeTimes->{{3.5725396073257627`*^9, 3.57253962452137*^9}, {
  3.572540407345072*^9, 3.572540407572049*^9}, {3.572540624437372*^9, 
  3.572540625889821*^9}, {3.572540826616753*^9, 3.572540836281723*^9}, {
  3.572543912337489*^9, 3.57254391247191*^9}, {3.572544036485832*^9, 
  3.572544038879685*^9}, {3.572544241735365*^9, 3.572544242565545*^9}, {
  3.5725463183173723`*^9, 3.572546318871518*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"c", " ", "=", " ", 
    RowBox[{"a", "-", "b"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.572539625820912*^9, 3.57253963659614*^9}, 
   3.572539779091642*^9, 3.5725439352346497`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "t", "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "^", "t"}], " ", "p"}], " ", "+", " ", 
    RowBox[{"b", " ", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["c", "t"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c"}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.572539653675872*^9, 3.572539711155761*^9}, {
  3.5725437454532843`*^9, 3.572543759544695*^9}, {3.572543792714213*^9, 
  3.572543836417857*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"f", ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", "10"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.572539716973296*^9, 3.5725397357234783`*^9}, {
   3.572539825504004*^9, 3.572539905685018*^9}, {3.5725404688954*^9, 
   3.5725404744685287`*^9}, {3.5725405861836863`*^9, 3.57254061606011*^9}, {
   3.57254075555582*^9, 3.5725407557213373`*^9}, 3.572540795466411*^9, 
   3.572543339208233*^9, {3.572543768718707*^9, 3.572543770411955*^9}, {
   3.572543802861199*^9, 3.572543806102854*^9}, {3.572543839238345*^9, 
   3.57254383997784*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVz3s01HkYBnCaVAftoYtowvBrTaE222XXJu/bpHLtslEtRca1GopjNqHI
us2WUsYoVtOEWjmp6bBSjAlRkt1MqdDF3L4RlTRlVGt/+8dznvM5z1+PHXff
zxGTDAwM/Oj83yWHuVNcwo+63+adili6VAEtCpbvNtZuSGJ1MWXuCpholf3G
Yh2EmjMjLh7eCiiR59oasQTgvsk1kxOqAN4qfswn2zPwJ6/s89QTClB8jha+
s60A4V5Oc+2AAqb2KtnDtnUw/fCU+NrihyBpF8e9tr0La9+3ioreP4KqK4Je
3uIemLWUE3FS8gSi4MGZoXgVHPvDwX9c2QOxmoWq6qoBuPTW6uGQsg+M7TLY
L358B5xU6aWCx8/huNk9R8muURj02cxd7f4SuL3+jYyOjxA8bcUkiUk/xN3O
4O5jj0PJrqFyobwfpPtNt1h6fQXrGOd/5NuVIEneO7hkmwEyzzY5xQ8rIV38
ZfOHIUNUH+t2279HBQaKl1ifxMDufP4yr6cqcEiITPR3NMKw5z1EtlYNal3h
VpOGKSgP6WGMnFODt2bPoVNx09AkdiVnXK+GDeo8JxsbY3T9uI7EeWpgsJmb
dueyCQpiXLbt/10Di827rdeETMeU5qSvH9o1YAy60L7RbzCDSoj+3lAL64cD
P9kHmGGHzLeRuUILT5rCDQOdzdE5dX3+9XAt1OS0BLN05thwMXNs8KgWIo34
Lzs7Z6DGWHVn2TUthMUn15gWzURo/6U5rEsL30U5dfqGzsJMdv2m4Tda+HuG
swnfdTZuMJAse2xM4GZVerEzwwLDy/y9N9oTSDZ03NTxzAIrsmtX/uBKwLgv
yTO2eg4Gt57bHulHQHPBTihOscTwF9gVEkxAuMBqcl2AFcbP8Gj5GEsgryiy
LZQ1Fw8yVK9fpRAIFO7sNCVz8azXuq3rBQTGPMr1YhkTE9F0IbeAgErDSWzK
nodWxSLFCTGB86tcmPdDrbGEkeWVVkHgcibfPGqRDVbeuDrYIyWQHRDmw9DZ
YL+jdJxTR2B5n6Qi+74tPhOHTzoiJ3B6YfHl+z4sTNUU1Be2EkiV5572qWOh
CN8U5HQQ8GMGlLfPt8OgW9PSWx4QWB3bFmQusMN5Nem+Tt0ExPO48zt0drh8
waEliT0E5jdfFG0Isscd0QMFs5/T/xY1OXbJ7PGw27EV3v0EIkcnP7jrSKEn
v8wsRk2AK33PEpygcGPpWaYZIcBL3/LF+ySF+V47vJm0+VuqH5vm07uLRYID
7Rwd/3ieiMKnTdnX3WhXueo/F5ZQKCo/Z7Sbtv7WRPeFSgrf9hZfk9PO6zLN
bWmj8IBkThTvFYGi0pjorLsUzhaU63+lXZrQucbzHoXf1vOzj9D+yyJv/F4n
hTczNEIR7b7AmdGKR/T+etUBOW22ymqNUkVhqF9F0MwBAkuqk2zKNBRO1W8v
tab9U2avPoJQ2J/O07Jp+7JLrg4MUmjJbwt2ox2/l2UzMkKhVXKWZQTtFLcj
+mujFEa3Hl+5j3bmdOXDBB2FtSEmgQdpn75SenRsjMKO87sFubTPp02OujFO
YdrOjUWFtCs3R3BSvtB/cqQXJLSr7Vut3f+lsGHBqapK2rJRB/3EBIWNHqPS
Gtr/Ae22Xk0=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 10}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{
  3.572539736857135*^9, {3.572539827080964*^9, 3.5725399064393883`*^9}, 
   3.5725402338649273`*^9, 3.572540269770713*^9, {3.572540378438393*^9, 
   3.572540411770232*^9}, {3.572540458781701*^9, 3.572540493611191*^9}, {
   3.572540587098085*^9, 3.572540629724975*^9}, 3.5725406722435837`*^9, {
   3.572540713791829*^9, 3.572540861932078*^9}, {3.572543312033721*^9, 
   3.572543341986927*^9}, 3.572543775141424*^9, {3.572543808638771*^9, 
   3.5725438423863688`*^9}, {3.572543915560079*^9, 3.57254398946446*^9}, 
   3.572544040813637*^9, 3.5725442511520967`*^9, 3.572546326324016*^9}]
}, Open  ]],

Cell[BoxData[""], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"t", " ", "=", " ", "2"}], ";", " ", "f"}]], "Input",
 CellChangeTimes->{{3.572544225977597*^9, 3.572544268548596*^9}, {
  3.572546294037175*^9, 3.57254632410953*^9}}],

Cell[BoxData["0.588`"], "Output",
 CellChangeTimes->{{3.572543927579914*^9, 3.572543989524933*^9}, 
   3.572544040868772*^9, {3.572544227123049*^9, 3.572544269980406*^9}, 
   3.572546295602416*^9, 3.572546326357492*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["0"], "Input",
 CellChangeTimes->{3.572544230995866*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.572544251262362*^9, 3.572546326364291*^9}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{Automatic, 635}, {Automatic, 335}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 254, 7, 33, "Input"],
Cell[824, 31, 737, 12, 33, "Output"]
}, Open  ]],
Cell[1576, 46, 471, 8, 33, "Input"],
Cell[2050, 56, 465, 8, 33, "Input"],
Cell[2518, 66, 484, 8, 33, "Input"],
Cell[3005, 76, 277, 6, 80, "Input"],
Cell[3285, 84, 76, 2, 33, "Input"],
Cell[3364, 88, 506, 15, 59, "Input"],
Cell[CellGroupData[{
Cell[3895, 107, 723, 14, 33, "Input"],
Cell[4621, 123, 2584, 47, 256, "Output"]
}, Open  ]],
Cell[7220, 173, 26, 0, 33, "Input"],
Cell[CellGroupData[{
Cell[7271, 177, 201, 4, 33, "Input"],
Cell[7475, 183, 219, 3, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7731, 191, 69, 1, 33, "Input"],
Cell[7803, 194, 92, 1, 33, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

